The magnitude of odd balls via Hankel determinants of reverse Bessel polynomials

Magnitude is an invariant of metric spaces with origins in category theory. Using potential theoretic methods, Barcel\'o and Carbery gave an algorithm for calculating the magnitude of any odd dimensional ball in Euclidean space, and they proved that it was a rational function of the radius of the ball. In this paper an explicit formula is given for the magnitude of each odd dimensional ball in terms of a ratio of Hankel determinants of reverse Bessel polynomials. This is done by finding a distribution on the ball which solves the weight equations. Using Schr\"oder paths and a continued fraction expansion for the generating function of the reverse Bessel polynomials, combinatorial formulae are given for the numerator and denominator of the magnitude of each odd dimensional ball. These formulae are then used to prove facts about the magnitude such as its asymptotic behaviour as the radius of the ball grows.

==> anc/oddball_weighting_public.html <==
<!DOCTYPE html>
<html>
<head><meta charset="utf-8" />
<title>oddball_weighting_public</title>

<script src="https://cdnjs.cloudflare.com/ajax/libs/require.js/2.1.10/require.min.js"></script>
<script src="https://cdnjs.cloudflare.com/ajax/libs/jquery/2.0.3/jquery.min.js"></script>

<style type="text/css">
    /*!
*
* Twitter Bootstrap
*
*/
/*!
 * Bootstrap v3.3.6 (http://getbootstrap.com)
 * Copyright 2011-2015 Twitter, Inc.
 * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
 */
/*! normalize.css v3.0.3 | MIT License | github.com/necolas/normalize.css */
html {
  font-family: sans-serif;
  -ms-text-size-adjust: 100%;
  -webkit-text-size-adjust: 100%;
}
body {
  margin: 0;
}
article,
aside,
details,
figcaption,
figure,
footer,
header,
hgroup,
main,
menu,
nav,
section,
summary {
  display: block;
}
audio,
canvas,
progress,
video {
  display: inline-block;
  vertical-align: baseline;
}
audio:not([controls]) {
  display: none;
  height: 0;
}
[hidden],
template {
  display: none;
}
a {
  background-color: transparent;
}
a:active,
a:hover {
  outline: 0;
}
abbr[title] {
  border-bottom: 1px dotted;
}
b,
strong {
  font-weight: bold;
}
dfn {
  font-style: italic;
}
h1 {
  font-size: 2em;
  margin: 0.67em 0;
}
mark {
  background: #ff0;
  color: #000;
}
small {
  font-size: 80%;
}
sub,
sup {
  font-size: 75%;
  line-height: 0;
  position: relative;
  vertical-align: baseline;
}
sup {
  top: -0.5em;
}
sub {
  bottom: -0.25em;
}
img {
  border: 0;
}
svg:not(:root) {
  overflow: hidden;
}
figure {
  margin: 1em 40px;
}
hr {
  box-sizing: content-box;
  height: 0;
}
pre {
  overflow: auto;
}
code,
kbd,
pre,
samp {
  font-family: monospace, monospace;
  font-size: 1em;
}
button,
input,
optgroup,
select,
textarea {
  color: inherit;
  font: inherit;
  margin: 0;
}
button {
  overflow: visible;
}
button,
select {
  text-transform: none;
}
button,
html input[type="button"],
input[type="reset"],
input[type="submit"] {
  -webkit-appearance: button;
  cursor: pointer;
}
button[disabled],
html input[disabled] {
  cursor: default;
}
button::-moz-focus-inner,
input::-moz-focus-inner {
  border: 0;
  padding: 0;
}
input {
  line-height: normal;
}
input[type="checkbox"],
input[type="radio"] {
  box-sizing: border-box;
  padding: 0;
}
input[type="number"]::-webkit-inner-spin-button,
input[type="number"]::-webkit-outer-spin-button {
  height: auto;
}
input[type="search"] {
  -webkit-appearance: textfield;
  box-sizing: content-box;
}
input[type="search"]::-webkit-search-cancel-button,
input[type="search"]::-webkit-search-decoration {
  -webkit-appearance: none;
}
fieldset {
  border: 1px solid #c0c0c0;
  margin: 0 2px;
  padding: 0.35em 0.625em 0.75em;
}
legend {
  border: 0;
  padding: 0;
}
textarea {
  overflow: auto;
}
optgroup {
  font-weight: bold;
}
table {
  border-collapse: collapse;
  border-spacing: 0;
}
td,
th {
  padding: 0;
}
/*! Source: https://github.com/h5bp/html5-boilerplate/blob/master/src/css/main.css */
@media print {
  *,
  *:before,
  *:after {
    background: transparent !important;
    color: #000 !important;
    box-shadow: none !important;
    text-shadow: none !important;
  }
  a,
  a:visited {
    text-decoration: underline;
  }
  a[href]:after {
    content: " (" attr(href) ")";
  }
  abbr[title]:after {
    content: " (" attr(title) ")";
  }
  a[href^="#"]:after,
  a[href^="javascript:"]:after {
    content: "";
  }
  pre,
  blockquote {
    border: 1px solid #999;
    page-break-inside: avoid;
  }
  thead {
    display: table-header-group;
  }
  tr,
  img {
    page-break-inside: avoid;
  }
  img {
    max-width: 100% !important;
  }
  p,
  h2,
  h3 {
    orphans: 3;
    widows: 3;
  }
  h2,
  h3 {
    page-break-after: avoid;
  }
  .navbar {
    display: none;
  }
  .btn > .caret,
  .dropup > .btn > .caret {
    border-top-color: #000 !important;
  }
  .label {
    border: 1px solid #000;
  }
  .table {
    border-collapse: collapse !important;
  }
  .table td,
  .table th {
    background-color: #fff !important;
  }
  .table-bordered th,
  .table-bordered td {
    border: 1px solid #ddd !important;
  }
}
@font-face {
  font-family: 'Glyphicons Halflings';
  src: url('../components/bootstrap/fonts/glyphicons-halflings-regular.eot');
  src: url('../components/bootstrap/fonts/glyphicons-halflings-regular.eot?#iefix') format('embedded-opentype'), url('../components/bootstrap/fonts/glyphicons-halflings-regular.woff2') format('woff2'), url('../components/bootstrap/fonts/glyphicons-halflings-regular.woff') format('woff'), url('../components/bootstrap/fonts/glyphicons-halflings-regular.ttf') format('truetype'), url('../components/bootstrap/fonts/glyphicons-halflings-regular.svg#glyphicons_halflingsregular') format('svg');
}
.glyphicon {
  position: relative;
  top: 1px;
  display: inline-block;
  font-family: 'Glyphicons Halflings';
  font-style: normal;
  font-weight: normal;
  line-height: 1;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
}
.glyphicon-asterisk:before {
  content: "\002a";
}
.glyphicon-plus:before {
  content: "\002b";
}
.glyphicon-euro:before,
.glyphicon-eur:before {
  content: "\20ac";
}
.glyphicon-minus:before {
  content: "\2212";
}
.glyphicon-cloud:before {
  content: "\2601";
}
.glyphicon-envelope:before {
  content: "\2709";
}
.glyphicon-pencil:before {
  content: "\270f";
}
.glyphicon-glass:before {
  content: "\e001";
}
.glyphicon-music:before {
  content: "\e002";
}
.glyphicon-search:before {
  content: "\e003";
}
.glyphicon-heart:before {
  content: "\e005";
}
.glyphicon-star:before {
  content: "\e006";
}
.glyphicon-star-empty:before {
  content: "\e007";
}
.glyphicon-user:before {
  content: "\e008";
}
.glyphicon-film:before {
  content: "\e009";
}
.glyphicon-th-large:before {
  content: "\e010";
}
.glyphicon-th:before {
  content: "\e011";
}
.glyphicon-th-list:before {
  content: "\e012";
}
.glyphicon-ok:before {
  content: "\e013";
}
.glyphicon-remove:before {
  content: "\e014";
}
.glyphicon-zoom-in:before {
  content: "\e015";
}
.glyphicon-zoom-out:before {
  content: "\e016";
}
.glyphicon-off:before {
  content: "\e017";
}
.glyphicon-signal:before {
  content: "\e018";
}
.glyphicon-cog:before {
  content: "\e019";
}
.glyphicon-trash:before {
  content: "\e020";
}
.glyphicon-home:before {
  content: "\e021";
}
.glyphicon-file:before {
  content: "\e022";
}
.glyphicon-time:before {
  content: "\e023";
}
.glyphicon-road:before {
  content: "\e024";
}
.glyphicon-download-alt:before {
  content: "\e025";
}
.glyphicon-download:before {
  content: "\e026";
}
.glyphicon-upload:before {
  content: "\e027";
}
.glyphicon-inbox:before {
  content: "\e028";
}
.glyphicon-play-circle:before {
  content: "\e029";
}
.glyphicon-repeat:before {
  content: "\e030";
}
.glyphicon-refresh:before {
  content: "\e031";
}
.glyphicon-list-alt:before {
  content: "\e032";
}
.glyphicon-lock:before {
  content: "\e033";
}
.glyphicon-flag:before {
  content: "\e034";
}
.glyphicon-headphones:before {
  content: "\e035";
}
.glyphicon-volume-off:before {
  content: "\e036";
}
.glyphicon-volume-down:before {
  content: "\e037";
}
.glyphicon-volume-up:before {
  content: "\e038";
}
.glyphicon-qrcode:before {
  content: "\e039";
}
.glyphicon-barcode:before {
  content: "\e040";
}
.glyphicon-tag:before {
  content: "\e041";
}
.glyphicon-tags:before {
  content: "\e042";
}
.glyphicon-book:before {
  content: "\e043";
}
.glyphicon-bookmark:before {
  content: "\e044";
}
.glyphicon-print:before {
  content: "\e045";
}
.glyphicon-camera:before {
  content: "\e046";
}
.glyphicon-font:before {
  content: "\e047";
}
.glyphicon-bold:before {
  content: "\e048";
}
.glyphicon-italic:before {
  content: "\e049";
}
.glyphicon-text-height:before {
  content: "\e050";
}
.glyphicon-text-width:before {
  content: "\e051";
}
.glyphicon-align-left:before {
  content: "\e052";
}
.glyphicon-align-center:before {
  content: "\e053";
}
.glyphicon-align-right:before {
  content: "\e054";
}
.glyphicon-align-justify:before {
  content: "\e055";
}
.glyphicon-list:before {
  content: "\e056";
}
.glyphicon-indent-left:before {
  content: "\e057";
}
.glyphicon-indent-right:before {
  content: "\e058";
}
.glyphicon-facetime-video:before {
  content: "\e059";
}
.glyphicon-picture:before {
  content: "\e060";
}
.glyphicon-map-marker:before {
  content: "\e062";
}
.glyphicon-adjust:before {
  content: "\e063";
}
.glyphicon-tint:before {
  content: "\e064";
}
.glyphicon-edit:before {
  content: "\e065";
}
.glyphicon-share:before {
  content: "\e066";
}
.glyphicon-check:before {
  content: "\e067";
}
.glyphicon-move:before {
  content: "\e068";
}
.glyphicon-step-backward:before {
  content: "\e069";
}
.glyphicon-fast-backward:before {
  content: "\e070";
}
.glyphicon-backward:before {
  content: "\e071";
}
.glyphicon-play:before {
  content: "\e072";
}
.glyphicon-pause:before {
  content: "\e073";
}
.glyphicon-stop:before {
  content: "\e074";
}
.glyphicon-forward:before {
  content: "\e075";
}
.glyphicon-fast-forward:before {
  content: "\e076";
}
.glyphicon-step-forward:before {
  content: "\e077";
}
.glyphicon-eject:before {
  content: "\e078";
}
.glyphicon-chevron-left:before {
  content: "\e079";
}
.glyphicon-chevron-right:before {
  content: "\e080";
}
.glyphicon-plus-sign:before {
  content: "\e081";
}
.glyphicon-minus-sign:before {
  content: "\e082";
}
.glyphicon-remove-sign:before {
  content: "\e083";
}
.glyphicon-ok-sign:before {
  content: "\e084";
}
.glyphicon-question-sign:before {
  content: "\e085";
}
.glyphicon-info-sign:before {
  content: "\e086";
}
.glyphicon-screenshot:before {
  content: "\e087";
}
.glyphicon-remove-circle:before {
  content: "\e088";
}
.glyphicon-ok-circle:before {
  content: "\e089";
}
.glyphicon-ban-circle:before {
  content: "\e090";
}
.glyphicon-arrow-left:before {
  content: "\e091";
}
.glyphicon-arrow-right:before {
  content: "\e092";
}
.glyphicon-arrow-up:before {
  content: "\e093";
}
.glyphicon-arrow-down:before {
  content: "\e094";
}
.glyphicon-share-alt:before {
  content: "\e095";
}
.glyphicon-resize-full:before {
  content: "\e096";
}
.glyphicon-resize-small:before {
  content: "\e097";
}
.glyphicon-exclamation-sign:before {
  content: "\e101";
}
.glyphicon-gift:before {
  content: "\e102";
}
.glyphicon-leaf:before {
  content: "\e103";
}
.glyphicon-fire:before {
  content: "\e104";
}
.glyphicon-eye-open:before {
  content: "\e105";
}
.glyphicon-eye-close:before {
  content: "\e106";
}
.glyphicon-warning-sign:before {
  content: "\e107";
}
.glyphicon-plane:before {
  content: "\e108";
}
.glyphicon-calendar:before {
  content: "\e109";
}
.glyphicon-random:before {
  content: "\e110";
}
.glyphicon-comment:before {
  content: "\e111";
}
.glyphicon-magnet:before {
  content: "\e112";
}
.glyphicon-chevron-up:before {
  content: "\e113";
}
.glyphicon-chevron-down:before {
  content: "\e114";
}
.glyphicon-retweet:before {
  content: "\e115";
}
.glyphicon-shopping-cart:before {
  content: "\e116";
}
.glyphicon-folder-close:before {
  content: "\e117";
}
.glyphicon-folder-open:before {
  content: "\e118";
}
.glyphicon-resize-vertical:before {
  content: "\e119";
}
.glyphicon-resize-horizontal:before {
  content: "\e120";
}
.glyphicon-hdd:before {
  content: "\e121";
}
.glyphicon-bullhorn:before {
  content: "\e122";
}
.glyphicon-bell:before {
  content: "\e123";
}
.glyphicon-certificate:before {
  content: "\e124";
}
.glyphicon-thumbs-up:before {
  content: "\e125";
}
.glyphicon-thumbs-down:before {
  content: "\e126";
}
.glyphicon-hand-right:before {
  content: "\e127";
}
.glyphicon-hand-left:before {
  content: "\e128";
}
.glyphicon-hand-up:before {
  content: "\e129";
}
.glyphicon-hand-down:before {
  content: "\e130";
}
.glyphicon-circle-arrow-right:before {
  content: "\e131";
}
.glyphicon-circle-arrow-left:before {
  content: "\e132";
}
.glyphicon-circle-arrow-up:before {
  content: "\e133";
}
.glyphicon-circle-arrow-down:before {
  content: "\e134";
}
.glyphicon-globe:before {
  content: "\e135";
}
.glyphicon-wrench:before {
  content: "\e136";
}
.glyphicon-tasks:before {
  content: "\e137";
}
.glyphicon-filter:before {
  content: "\e138";
}
.glyphicon-briefcase:before {
  content: "\e139";
}
.glyphicon-fullscreen:before {
  content: "\e140";
}
.glyphicon-dashboard:before {
  content: "\e141";
}
.glyphicon-paperclip:before {
  content: "\e142";
}
.glyphicon-heart-empty:before {
  content: "\e143";
}
.glyphicon-link:before {
  content: "\e144";
}
.glyphicon-phone:before {
  content: "\e145";
}
.glyphicon-pushpin:before {
  content: "\e146";
}
.glyphicon-usd:before {
  content: "\e148";
}
.glyphicon-gbp:before {
  content: "\e149";
}
.glyphicon-sort:before {
  content: "\e150";
}
.glyphicon-sort-by-alphabet:before {
  content: "\e151";
}
.glyphicon-sort-by-alphabet-alt:before {
  content: "\e152";
}
.glyphicon-sort-by-order:before {
  content: "\e153";
}
.glyphicon-sort-by-order-alt:before {
  content: "\e154";
}
.glyphicon-sort-by-attributes:before {
  content: "\e155";
}
.glyphicon-sort-by-attributes-alt:before {
  content: "\e156";
}
.glyphicon-unchecked:before {
  content: "\e157";
}
.glyphicon-expand:before {
  content: "\e158";
}
.glyphicon-collapse-down:before {
  content: "\e159";
}
.glyphicon-collapse-up:before {
  content: "\e160";
}
.glyphicon-log-in:before {
  content: "\e161";
}
.glyphicon-flash:before {
  content: "\e162";
}
.glyphicon-log-out:before {
  content: "\e163";
}
.glyphicon-new-window:before {
  content: "\e164";
}
.glyphicon-record:before {
  content: "\e165";
}
.glyphicon-save:before {
  content: "\e166";
}
.glyphicon-open:before {
  content: "\e167";
}
.glyphicon-saved:before {
  content: "\e168";
}
.glyphicon-import:before {
  content: "\e169";
}
.glyphicon-export:before {
  content: "\e170";
}
.glyphicon-send:before {
  content: "\e171";
}
.glyphicon-floppy-disk:before {
  content: "\e172";
}
.glyphicon-floppy-saved:before {
  content: "\e173";
}
.glyphicon-floppy-remove:before {
  content: "\e174";
}
.glyphicon-floppy-save:before {
  content: "\e175";
}
.glyphicon-floppy-open:before {
  content: "\e176";
}
.glyphicon-credit-card:before {
  content: "\e177";
}
.glyphicon-transfer:before {
  content: "\e178";
}
.glyphicon-cutlery:before {
  content: "\e179";
}
.glyphicon-header:before {
  content: "\e180";
}
.glyphicon-compressed:before {
  content: "\e181";
}
.glyphicon-earphone:before {
  content: "\e182";
}
.glyphicon-phone-alt:before {
  content: "\e183";
}
.glyphicon-tower:before {
  content: "\e184";
}
.glyphicon-stats:before {
  content: "\e185";
}
.glyphicon-sd-video:before {
  content: "\e186";
}
.glyphicon-hd-video:before {
  content: "\e187";
}
.glyphicon-subtitles:before {
  content: "\e188";
}
.glyphicon-sound-stereo:before {
  content: "\e189";
}
.glyphicon-sound-dolby:before {
  content: "\e190";
}
.glyphicon-sound-5-1:before {
  content: "\e191";
}
.glyphicon-sound-6-1:before {
  content: "\e192";
}
.glyphicon-sound-7-1:before {
  content: "\e193";
}
.glyphicon-copyright-mark:before {
  content: "\e194";
}
.glyphicon-registration-mark:before {
  content: "\e195";
}
.glyphicon-cloud-download:before {
  content: "\e197";
}
.glyphicon-cloud-upload:before {
  content: "\e198";
}
.glyphicon-tree-conifer:before {
  content: "\e199";
}
.glyphicon-tree-deciduous:before {
  content: "\e200";
}
.glyphicon-cd:before {
  content: "\e201";
}
.glyphicon-save-file:before {
  content: "\e202";
}
.glyphicon-open-file:before {
  content: "\e203";
}
.glyphicon-level-up:before {
  content: "\e204";
}
.glyphicon-copy:before {
  content: "\e205";
}
.glyphicon-paste:before {
  content: "\e206";
}
.glyphicon-alert:before {
  content: "\e209";
}
.glyphicon-equalizer:before {
  content: "\e210";
}
.glyphicon-king:before {
  content: "\e211";
}
.glyphicon-queen:before {
  content: "\e212";
}
.glyphicon-pawn:before {
  content: "\e213";
}
.glyphicon-bishop:before {
  content: "\e214";
}
.glyphicon-knight:before {
  content: "\e215";
}
.glyphicon-baby-formula:before {
  content: "\e216";
}
.glyphicon-tent:before {
  content: "\26fa";
}
.glyphicon-blackboard:before {
  content: "\e218";
}
.glyphicon-bed:before {
  content: "\e219";
}
.glyphicon-apple:before {
  content: "\f8ff";
}
.glyphicon-erase:before {
  content: "\e221";
}
.glyphicon-hourglass:before {
  content: "\231b";
}
.glyphicon-lamp:before {
  content: "\e223";
}
.glyphicon-duplicate:before {
  content: "\e224";
}
.glyphicon-piggy-bank:before {
  content: "\e225";
}
.glyphicon-scissors:before {
  content: "\e226";
}
.glyphicon-bitcoin:before {
  content: "\e227";
}
.glyphicon-btc:before {
  content: "\e227";
}
.glyphicon-xbt:before {
  content: "\e227";
}
.glyphicon-yen:before {
  content: "\00a5";
}
.glyphicon-jpy:before {
  content: "\00a5";
}
.glyphicon-ruble:before {
  content: "\20bd";
}
.glyphicon-rub:before {
  content: "\20bd";
}
.glyphicon-scale:before {
  content: "\e230";
}
.glyphicon-ice-lolly:before {
  content: "\e231";
}
.glyphicon-ice-lolly-tasted:before {
  content: "\e232";
}
.glyphicon-education:before {
  content: "\e233";
}
.glyphicon-option-horizontal:before {
  content: "\e234";
}
.glyphicon-option-vertical:before {
  content: "\e235";
}
.glyphicon-menu-hamburger:before {
  content: "\e236";
}
.glyphicon-modal-window:before {
  content: "\e237";
}
.glyphicon-oil:before {
  content: "\e238";
}
.glyphicon-grain:before {
  content: "\e239";
}
.glyphicon-sunglasses:before {
  content: "\e240";
}
.glyphicon-text-size:before {
  content: "\e241";
}
.glyphicon-text-color:before {
  content: "\e242";
}
.glyphicon-text-background:before {
  content: "\e243";
}
.glyphicon-object-align-top:before {
  content: "\e244";
}
.glyphicon-object-align-bottom:before {
  content: "\e245";
}
.glyphicon-object-align-horizontal:before {
  content: "\e246";
}
.glyphicon-object-align-left:before {
  content: "\e247";
}
.glyphicon-object-align-vertical:before {
  content: "\e248";
}
.glyphicon-object-align-right:before {
  content: "\e249";
}
.glyphicon-triangle-right:before {
  content: "\e250";
}
.glyphicon-triangle-left:before {
  content: "\e251";
}
.glyphicon-triangle-bottom:before {
  content: "\e252";
}
.glyphicon-triangle-top:before {
  content: "\e253";
}
.glyphicon-console:before {
  content: "\e254";
}
.glyphicon-superscript:before {
  content: "\e255";
}
.glyphicon-subscript:before {
  content: "\e256";
}
.glyphicon-menu-left:before {
  content: "\e257";
}
.glyphicon-menu-right:before {
  content: "\e258";
}
.glyphicon-menu-down:before {
  content: "\e259";
}
.glyphicon-menu-up:before {
  content: "\e260";
}
* {
  -webkit-box-sizing: border-box;
  -moz-box-sizing: border-box;
  box-sizing: border-box;
}
*:before,
*:after {
  -webkit-box-sizing: border-box;
  -moz-box-sizing: border-box;
  box-sizing: border-box;
}
html {
  font-size: 10px;
  -webkit-tap-highlight-color: rgba(0, 0, 0, 0);
}
body {
  font-family: "Helvetica Neue", Helvetica, Arial, sans-serif;
  font-size: 13px;
  line-height: 1.42857143;
  color: #000;
  background-color: #fff;
}
input,
button,
select,
textarea {
  font-family: inherit;
  font-size: inherit;
  line-height: inherit;
}
a {
  color: #337ab7;
  text-decoration: none;
}
a:hover,
a:focus {
  color: #23527c;
  text-decoration: underline;
}
a:focus {
  outline: thin dotted;
  outline: 5px auto -webkit-focus-ring-color;
  outline-offset: -2px;
}
figure {
  margin: 0;
}
img {
  vertical-align: middle;
}
.img-responsive,
.thumbnail > img,
.thumbnail a > img,
.carousel-inner > .item > img,
.carousel-inner > .item > a > img {
  display: block;
  max-width: 100%;
  height: auto;
}
.img-rounded {
  border-radius: 3px;
}
.img-thumbnail {
  padding: 4px;
  line-height: 1.42857143;
  background-color: #fff;
  border: 1px solid #ddd;
  border-radius: 2px;
  -webkit-transition: all 0.2s ease-in-out;
  -o-transition: all 0.2s ease-in-out;
  transition: all 0.2s ease-in-out;
  display: inline-block;
  max-width: 100%;
  height: auto;
}
.img-circle {
  border-radius: 50%;
}
hr {
  margin-top: 18px;
  margin-bottom: 18px;
  border: 0;
  border-top: 1px solid #eeeeee;
}
.sr-only {
  position: absolute;
  width: 1px;
  height: 1px;
  margin: -1px;
  padding: 0;
  overflow: hidden;
  clip: rect(0, 0, 0, 0);
  border: 0;
}
.sr-only-focusable:active,
.sr-only-focusable:focus {
  position: static;
  width: auto;
  height: auto;
  margin: 0;
  overflow: visible;
  clip: auto;
}
[role="button"] {
  cursor: pointer;
}
h1,
h2,
h3,
h4,
h5,
h6,
.h1,
.h2,
.h3,
.h4,
.h5,
.h6 {
  font-family: inherit;
  font-weight: 500;
  line-height: 1.1;
  color: inherit;
}
h1 small,
h2 small,
h3 small,
h4 small,
h5 small,
h6 small,
.h1 small,
.h2 small,
.h3 small,
.h4 small,
.h5 small,
.h6 small,
h1 .small,
h2 .small,
h3 .small,
h4 .small,
h5 .small,
h6 .small,
.h1 .small,
.h2 .small,
.h3 .small,
.h4 .small,
.h5 .small,
.h6 .small {
  font-weight: normal;
  line-height: 1;
  color: #777777;
}
h1,
.h1,
h2,
.h2,
h3,
.h3 {
  margin-top: 18px;
  margin-bottom: 9px;
}
h1 small,
.h1 small,
h2 small,
.h2 small,
h3 small,
.h3 small,
h1 .small,
.h1 .small,
h2 .small,
.h2 .small,
h3 .small,
.h3 .small {
  font-size: 65%;
}
h4,
.h4,
h5,
.h5,
h6,
.h6 {
  margin-top: 9px;
  margin-bottom: 9px;
}
h4 small,
.h4 small,
h5 small,
.h5 small,
h6 small,
.h6 small,
h4 .small,
.h4 .small,
h5 .small,
.h5 .small,
h6 .small,
.h6 .small {
  font-size: 75%;
}
h1,
.h1 {
  font-size: 33px;
}
h2,
.h2 {
  font-size: 27px;
}
h3,
.h3 {
  font-size: 23px;
}
h4,
.h4 {
  font-size: 17px;
}
h5,
.h5 {
  font-size: 13px;
}
h6,
.h6 {
  font-size: 12px;
}
p {
  margin: 0 0 9px;
}
.lead {
  margin-bottom: 18px;
  font-size: 14px;
  font-weight: 300;
  line-height: 1.4;
}
@media (min-width: 768px) {
  .lead {
    font-size: 19.5px;
  }
}
small,
.small {
  font-size: 92%;
}
mark,
.mark {
  background-color: #fcf8e3;
  padding: .2em;
}
.text-left {
  text-align: left;
}
.text-right {
  text-align: right;
}
.text-center {
  text-align: center;
}
.text-justify {
  text-align: justify;
}
.text-nowrap {
  white-space: nowrap;
}
.text-lowercase {
  text-transform: lowercase;
}
.text-uppercase {
  text-transform: uppercase;
}
.text-capitalize {
  text-transform: capitalize;
}
.text-muted {
  color: #777777;
}
.text-primary {
  color: #337ab7;
}
a.text-primary:hover,
a.text-primary:focus {
  color: #286090;
}
.text-success {
  color: #3c763d;
}
a.text-success:hover,
a.text-success:focus {
  color: #2b542c;
}
.text-info {
  color: #31708f;
}
a.text-info:hover,
a.text-info:focus {
  color: #245269;
}
.text-warning {
  color: #8a6d3b;
}
a.text-warning:hover,
a.text-warning:focus {
  color: #66512c;
}
.text-danger {
  color: #a94442;
}
a.text-danger:hover,
a.text-danger:focus {
  color: #843534;
}
.bg-primary {
  color: #fff;
  background-color: #337ab7;
}
a.bg-primary:hover,
a.bg-primary:focus {
  background-color: #286090;
}
.bg-success {
  background-color: #dff0d8;
}
a.bg-success:hover,
a.bg-success:focus {
  background-color: #c1e2b3;
}
.bg-info {
  background-color: #d9edf7;
}
a.bg-info:hover,
a.bg-info:focus {
  background-color: #afd9ee;
}
.bg-warning {
  background-color: #fcf8e3;
}
a.bg-warning:hover,
a.bg-warning:focus {
  background-color: #f7ecb5;
}
.bg-danger {
  background-color: #f2dede;
}
a.bg-danger:hover,
a.bg-danger:focus {
  background-color: #e4b9b9;
}
.page-header {
  padding-bottom: 8px;
  margin: 36px 0 18px;
  border-bottom: 1px solid #eeeeee;
}
ul,
ol {
  margin-top: 0;
  margin-bottom: 9px;
}
ul ul,
ol ul,
ul ol,
ol ol {
  margin-bottom: 0;
}
.list-unstyled {
  padding-left: 0;
  list-style: none;
}
.list-inline {
  padding-left: 0;
  list-style: none;
  margin-left: -5px;
}
.list-inline > li {
  display: inline-block;
  padding-left: 5px;
  padding-right: 5px;
}
dl {
  margin-top: 0;
  margin-bottom: 18px;
}
dt,
dd {
  line-height: 1.42857143;
}
dt {
  font-weight: bold;
}
dd {
  margin-left: 0;
}
@media (min-width: 541px) {
  .dl-horizontal dt {
    float: left;
    width: 160px;
    clear: left;
    text-align: right;
    overflow: hidden;
    text-overflow: ellipsis;
    white-space: nowrap;
  }
  .dl-horizontal dd {
    margin-left: 180px;
  }
}
abbr[title],
abbr[data-original-title] {
  cursor: help;
  border-bottom: 1px dotted #777777;
}
.initialism {
  font-size: 90%;
  text-transform: uppercase;
}
blockquote {
  padding: 9px 18px;
  margin: 0 0 18px;
  font-size: inherit;
  border-left: 5px solid #eeeeee;
}
blockquote p:last-child,
blockquote ul:last-child,
blockquote ol:last-child {
  margin-bottom: 0;
}
blockquote footer,
blockquote small,
blockquote .small {
  display: block;
  font-size: 80%;
  line-height: 1.42857143;
  color: #777777;
}
blockquote footer:before,
blockquote small:before,
blockquote .small:before {
  content: '\2014 \00A0';
}
.blockquote-reverse,
blockquote.pull-right {
  padding-right: 15px;
  padding-left: 0;
  border-right: 5px solid #eeeeee;
  border-left: 0;
  text-align: right;
}
.blockquote-reverse footer:before,
blockquote.pull-right footer:before,
.blockquote-reverse small:before,
blockquote.pull-right small:before,
.blockquote-reverse .small:before,
blockquote.pull-right .small:before {
  content: '';
}
.blockquote-reverse footer:after,
blockquote.pull-right footer:after,
.blockquote-reverse small:after,
blockquote.pull-right small:after,
.blockquote-reverse .small:after,
blockquote.pull-right .small:after {
  content: '\00A0 \2014';
}
address {
  margin-bottom: 18px;
  font-style: normal;
  line-height: 1.42857143;
}
code,
kbd,
pre,
samp {
  font-family: monospace;
}
code {
  padding: 2px 4px;
  font-size: 90%;
  color: #c7254e;
  background-color: #f9f2f4;
  border-radius: 2px;
}
kbd {
  padding: 2px 4px;
  font-size: 90%;
  color: #888;
  background-color: transparent;
  border-radius: 1px;
  box-shadow: inset 0 -1px 0 rgba(0, 0, 0, 0.25);
}
kbd kbd {
  padding: 0;
  font-size: 100%;
  font-weight: bold;
  box-shadow: none;
}
pre {
  display: block;
  padding: 8.5px;
  margin: 0 0 9px;
  font-size: 12px;
  line-height: 1.42857143;
  word-break: break-all;
  word-wrap: break-word;
  color: #333333;
  background-color: #f5f5f5;
  border: 1px solid #ccc;
  border-radius: 2px;
}
pre code {
  padding: 0;
  font-size: inherit;
  color: inherit;
  white-space: pre-wrap;
  background-color: transparent;
  border-radius: 0;
}
.pre-scrollable {
  max-height: 340px;
  overflow-y: scroll;
}
.container {
  margin-right: auto;
  margin-left: auto;
  padding-left: 0px;
  padding-right: 0px;
}
@media (min-width: 768px) {
  .container {
    width: 768px;
  }
}
@media (min-width: 992px) {
  .container {
    width: 940px;
  }
}
@media (min-width: 1200px) {
  .container {
    width: 1140px;
  }
}
.container-fluid {
  margin-right: auto;
  margin-left: auto;
  padding-left: 0px;
  padding-right: 0px;
}
.row {
  margin-left: 0px;
  margin-right: 0px;
}
.col-xs-1, .col-sm-1, .col-md-1, .col-lg-1, .col-xs-2, .col-sm-2, .col-md-2, .col-lg-2, .col-xs-3, .col-sm-3, .col-md-3, .col-lg-3, .col-xs-4, .col-sm-4, .col-md-4, .col-lg-4, .col-xs-5, .col-sm-5, .col-md-5, .col-lg-5, .col-xs-6, .col-sm-6, .col-md-6, .col-lg-6, .col-xs-7, .col-sm-7, .col-md-7, .col-lg-7, .col-xs-8, .col-sm-8, .col-md-8, .col-lg-8, .col-xs-9, .col-sm-9, .col-md-9, .col-lg-9, .col-xs-10, .col-sm-10, .col-md-10, .col-lg-10, .col-xs-11, .col-sm-11, .col-md-11, .col-lg-11, .col-xs-12, .col-sm-12, .col-md-12, .col-lg-12 {
  position: relative;
  min-height: 1px;
  padding-left: 0px;
  padding-right: 0px;
}
.col-xs-1, .col-xs-2, .col-xs-3, .col-xs-4, .col-xs-5, .col-xs-6, .col-xs-7, .col-xs-8, .col-xs-9, .col-xs-10, .col-xs-11, .col-xs-12 {
  float: left;
}
.col-xs-12 {
  width: 100%;
}
.col-xs-11 {
  width: 91.66666667%;
}
.col-xs-10 {
  width: 83.33333333%;
}
.col-xs-9 {
  width: 75%;
}
.col-xs-8 {
  width: 66.66666667%;
}
.col-xs-7 {
  width: 58.33333333%;
}
.col-xs-6 {
  width: 50%;
}
.col-xs-5 {
  width: 41.66666667%;
}
.col-xs-4 {
  width: 33.33333333%;
}
.col-xs-3 {
  width: 25%;
}
.col-xs-2 {
  width: 16.66666667%;
}
.col-xs-1 {
  width: 8.33333333%;
}
.col-xs-pull-12 {
  right: 100%;
}
.col-xs-pull-11 {
  right: 91.66666667%;
}
.col-xs-pull-10 {
  right: 83.33333333%;
}
.col-xs-pull-9 {
  right: 75%;
}
.col-xs-pull-8 {
  right: 66.66666667%;
}
.col-xs-pull-7 {
  right: 58.33333333%;
}
.col-xs-pull-6 {
  right: 50%;
}
.col-xs-pull-5 {
  right: 41.66666667%;
}
.col-xs-pull-4 {
  right: 33.33333333%;
}
.col-xs-pull-3 {
  right: 25%;
}
.col-xs-pull-2 {
  right: 16.66666667%;
}
.col-xs-pull-1 {
  right: 8.33333333%;
}
.col-xs-pull-0 {
  right: auto;
}
.col-xs-push-12 {
  left: 100%;
}
.col-xs-push-11 {
  left: 91.66666667%;
}
.col-xs-push-10 {
  left: 83.33333333%;
}
.col-xs-push-9 {
  left: 75%;
}
.col-xs-push-8 {
  left: 66.66666667%;
}
.col-xs-push-7 {
  left: 58.33333333%;
}
.col-xs-push-6 {
  left: 50%;
}
.col-xs-push-5 {
  left: 41.66666667%;
}
.col-xs-push-4 {
  left: 33.33333333%;
}
.col-xs-push-3 {
  left: 25%;
}
.col-xs-push-2 {
  left: 16.66666667%;
}
.col-xs-push-1 {
  left: 8.33333333%;
}
.col-xs-push-0 {
  left: auto;
}
.col-xs-offset-12 {
  margin-left: 100%;
}
.col-xs-offset-11 {
  margin-left: 91.66666667%;
}
.col-xs-offset-10 {
  margin-left: 83.33333333%;
}
.col-xs-offset-9 {
  margin-left: 75%;
}
.col-xs-offset-8 {
  margin-left: 66.66666667%;
}
.col-xs-offset-7 {
  margin-left: 58.33333333%;
}
.col-xs-offset-6 {
  margin-left: 50%;
}
.col-xs-offset-5 {
  margin-left: 41.66666667%;
}
.col-xs-offset-4 {
  margin-left: 33.33333333%;
}
.col-xs-offset-3 {
  margin-left: 25%;
}
.col-xs-offset-2 {
  margin-left: 16.66666667%;
}
.col-xs-offset-1 {
  margin-left: 8.33333333%;
}
.col-xs-offset-0 {
  margin-left: 0%;
}
@media (min-width: 768px) {
  .col-sm-1, .col-sm-2, .col-sm-3, .col-sm-4, .col-sm-5, .col-sm-6, .col-sm-7, .col-sm-8, .col-sm-9, .col-sm-10, .col-sm-11, .col-sm-12 {
    float: left;
  }
  .col-sm-12 {
    width: 100%;
  }
  .col-sm-11 {
    width: 91.66666667%;
  }
  .col-sm-10 {
    width: 83.33333333%;
  }
  .col-sm-9 {
    width: 75%;
  }
  .col-sm-8 {
    width: 66.66666667%;
  }
  .col-sm-7 {
    width: 58.33333333%;
  }
  .col-sm-6 {
    width: 50%;
  }
  .col-sm-5 {
    width: 41.66666667%;
  }
  .col-sm-4 {
    width: 33.33333333%;
  }
  .col-sm-3 {
    width: 25%;
  }
  .col-sm-2 {
    width: 16.66666667%;
  }
  .col-sm-1 {
    width: 8.33333333%;
  }
  .col-sm-pull-12 {
    right: 100%;
  }
  .col-sm-pull-11 {
    right: 91.66666667%;
  }
  .col-sm-pull-10 {
    right: 83.33333333%;
  }
  .col-sm-pull-9 {
    right: 75%;
  }
  .col-sm-pull-8 {
    right: 66.66666667%;
  }
  .col-sm-pull-7 {
    right: 58.33333333%;
  }
  .col-sm-pull-6 {
    right: 50%;
  }
  .col-sm-pull-5 {
    right: 41.66666667%;
  }
  .col-sm-pull-4 {
    right: 33.33333333%;
  }
  .col-sm-pull-3 {
    right: 25%;
  }
  .col-sm-pull-2 {
    right: 16.66666667%;
  }
  .col-sm-pull-1 {
    right: 8.33333333%;
  }
  .col-sm-pull-0 {
    right: auto;
  }
  .col-sm-push-12 {
    left: 100%;
  }
  .col-sm-push-11 {
    left: 91.66666667%;
  }
  .col-sm-push-10 {
    left: 83.33333333%;
  }
  .col-sm-push-9 {
    left: 75%;
  }
  .col-sm-push-8 {
    left: 66.66666667%;
  }
  .col-sm-push-7 {
    left: 58.33333333%;
  }
  .col-sm-push-6 {
    left: 50%;
  }
  .col-sm-push-5 {
    left: 41.66666667%;
  }
  .col-sm-push-4 {
    left: 33.33333333%;
  }
  .col-sm-push-3 {
    left: 25%;
  }
  .col-sm-push-2 {
    left: 16.66666667%;
  }
  .col-sm-push-1 {
    left: 8.33333333%;
  }
  .col-sm-push-0 {
    left: auto;
  }
  .col-sm-offset-12 {
    margin-left: 100%;
  }
  .col-sm-offset-11 {
    margin-left: 91.66666667%;
  }
  .col-sm-offset-10 {
    margin-left: 83.33333333%;
  }
  .col-sm-offset-9 {
    margin-left: 75%;
  }
  .col-sm-offset-8 {
    margin-left: 66.66666667%;
  }
  .col-sm-offset-7 {
    margin-left: 58.33333333%;
  }
  .col-sm-offset-6 {
    margin-left: 50%;
  }
  .col-sm-offset-5 {
    margin-left: 41.66666667%;
  }
  .col-sm-offset-4 {
    margin-left: 33.33333333%;
  }
  .col-sm-offset-3 {
    margin-left: 25%;
  }
  .col-sm-offset-2 {
    margin-left: 16.66666667%;
  }
  .col-sm-offset-1 {
    margin-left: 8.33333333%;
  }
  .col-sm-offset-0 {
    margin-left: 0%;
  }
}
@media (min-width: 992px) {
  .col-md-1, .col-md-2, .col-md-3, .col-md-4, .col-md-5, .col-md-6, .col-md-7, .col-md-8, .col-md-9, .col-md-10, .col-md-11, .col-md-12 {
    float: left;
  }
  .col-md-12 {
    width: 100%;
  }
  .col-md-11 {
    width: 91.66666667%;
  }
  .col-md-10 {
    width: 83.33333333%;
  }
  .col-md-9 {
    width: 75%;
  }
  .col-md-8 {
    width: 66.66666667%;
  }
  .col-md-7 {
    width: 58.33333333%;
  }
  .col-md-6 {
    width: 50%;
  }
  .col-md-5 {
    width: 41.66666667%;
  }
  .col-md-4 {
    width: 33.33333333%;
  }
  .col-md-3 {
    width: 25%;
  }
  .col-md-2 {
    width: 16.66666667%;
  }
  .col-md-1 {
    width: 8.33333333%;
  }
  .col-md-pull-12 {
    right: 100%;
  }
  .col-md-pull-11 {
    right: 91.66666667%;
  }
  .col-md-pull-10 {
    right: 83.33333333%;
  }
  .col-md-pull-9 {
    right: 75%;
  }
  .col-md-pull-8 {
    right: 66.66666667%;
  }
  .col-md-pull-7 {
    right: 58.33333333%;
  }
  .col-md-pull-6 {
    right: 50%;
  }
  .col-md-pull-5 {
    right: 41.66666667%;
  }
  .col-md-pull-4 {
    right: 33.33333333%;
  }
  .col-md-pull-3 {
    right: 25%;
  }
  .col-md-pull-2 {
    right: 16.66666667%;
  }
  .col-md-pull-1 {
    right: 8.33333333%;
  }
  .col-md-pull-0 {
    right: auto;
  }
  .col-md-push-12 {
    left: 100%;
  }
  .col-md-push-11 {
    left: 91.66666667%;
  }
  .col-md-push-10 {
    left: 83.33333333%;
  }
  .col-md-push-9 {
    left: 75%;
  }
  .col-md-push-8 {
    left: 66.66666667%;
  }
  .col-md-push-7 {
    left: 58.33333333%;
  }
  .col-md-push-6 {
    left: 50%;
  }
  .col-md-push-5 {
    left: 41.66666667%;
  }
  .col-md-push-4 {
    left: 33.33333333%;
  }
  .col-md-push-3 {
    left: 25%;
  }
  .col-md-push-2 {
    left: 16.66666667%;
  }
  .col-md-push-1 {
    left: 8.33333333%;
  }
  .col-md-push-0 {
    left: auto;
  }
  .col-md-offset-12 {
    margin-left: 100%;
  }
  .col-md-offset-11 {
    margin-left: 91.66666667%;
  }
  .col-md-offset-10 {
    margin-left: 83.33333333%;
  }
  .col-md-offset-9 {
    margin-left: 75%;
  }
  .col-md-offset-8 {
    margin-left: 66.66666667%;
  }
  .col-md-offset-7 {
    margin-left: 58.33333333%;
  }
  .col-md-offset-6 {
    margin-left: 50%;
  }
  .col-md-offset-5 {
    margin-left: 41.66666667%;
  }
  .col-md-offset-4 {
    margin-left: 33.33333333%;
  }
  .col-md-offset-3 {
    margin-left: 25%;
  }
  .col-md-offset-2 {
    margin-left: 16.66666667%;
  }
  .col-md-offset-1 {
    margin-left: 8.33333333%;
  }
  .col-md-offset-0 {
    margin-left: 0%;
  }
}
@media (min-width: 1200px) {
  .col-lg-1, .col-lg-2, .col-lg-3, .col-lg-4, .col-lg-5, .col-lg-6, .col-lg-7, .col-lg-8, .col-lg-9, .col-lg-10, .col-lg-11, .col-lg-12 {
    float: left;
  }
  .col-lg-12 {
    width: 100%;
  }
  .col-lg-11 {
    width: 91.66666667%;
  }
  .col-lg-10 {
    width: 83.33333333%;
  }
  .col-lg-9 {
    width: 75%;
  }
  .col-lg-8 {
    width: 66.66666667%;
  }
  .col-lg-7 {
    width: 58.33333333%;
  }
  .col-lg-6 {
    width: 50%;
  }
  .col-lg-5 {
    width: 41.66666667%;
  }
  .col-lg-4 {
    width: 33.33333333%;
  }
  .col-lg-3 {
    width: 25%;
  }
  .col-lg-2 {
    width: 16.66666667%;
  }
  .col-lg-1 {
    width: 8.33333333%;
  }
  .col-lg-pull-12 {
    right: 100%;
  }
  .col-lg-pull-11 {
    right: 91.66666667%;
  }
  .col-lg-pull-10 {
    right: 83.33333333%;
  }
  .col-lg-pull-9 {
    right: 75%;
  }
  .col-lg-pull-8 {
    right: 66.66666667%;
  }
  .col-lg-pull-7 {
    right: 58.33333333%;
  }
  .col-lg-pull-6 {
    right: 50%;
  }
  .col-lg-pull-5 {
    right: 41.66666667%;
  }
  .col-lg-pull-4 {
    right: 33.33333333%;
  }
  .col-lg-pull-3 {
    right: 25%;
  }
  .col-lg-pull-2 {
    right: 16.66666667%;
  }
  .col-lg-pull-1 {
    right: 8.33333333%;
  }
  .col-lg-pull-0 {
    right: auto;
  }
  .col-lg-push-12 {
    left: 100%;
  }
  .col-lg-push-11 {
    left: 91.66666667%;
  }
  .col-lg-push-10 {
    left: 83.33333333%;
  }
  .col-lg-push-9 {
    left: 75%;
  }
  .col-lg-push-8 {
    left: 66.66666667%;
  }
  .col-lg-push-7 {
    left: 58.33333333%;
  }
  .col-lg-push-6 {
    left: 50%;
  }
  .col-lg-push-5 {
    left: 41.66666667%;
  }
  .col-lg-push-4 {
    left: 33.33333333%;
  }
  .col-lg-push-3 {
    left: 25%;
  }
  .col-lg-push-2 {
    left: 16.66666667%;
  }
  .col-lg-push-1 {
    left: 8.33333333%;
  }
  .col-lg-push-0 {
    left: auto;
  }
  .col-lg-offset-12 {
    margin-left: 100%;
  }
  .col-lg-offset-11 {
    margin-left: 91.66666667%;
  }
  .col-lg-offset-10 {
    margin-left: 83.33333333%;
  }
  .col-lg-offset-9 {
    margin-left: 75%;
  }
  .col-lg-offset-8 {
    margin-left: 66.66666667%;
  }
  .col-lg-offset-7 {
    margin-left: 58.33333333%;
  }
  .col-lg-offset-6 {
    margin-left: 50%;
  }
  .col-lg-offset-5 {
    margin-left: 41.66666667%;
  }
  .col-lg-offset-4 {
    margin-left: 33.33333333%;
  }
  .col-lg-offset-3 {
    margin-left: 25%;
  }
  .col-lg-offset-2 {
    margin-left: 16.66666667%;
  }
  .col-lg-offset-1 {
    margin-left: 8.33333333%;
  }
  .col-lg-offset-0 {
    margin-left: 0%;
  }
}
table {
  background-color: transparent;
}
caption {
  padding-top: 8px;
  padding-bottom: 8px;
  color: #777777;
  text-align: left;
}
th {
  text-align: left;
}
.table {
  width: 100%;
  max-width: 100%;
  margin-bottom: 18px;
}
.table > thead > tr > th,
.table > tbody > tr > th,
.table > tfoot > tr > th,
.table > thead > tr > td,
.table > tbody > tr > td,
.table > tfoot > tr > td {
  padding: 8px;
  line-height: 1.42857143;
  vertical-align: top;
  border-top: 1px solid #ddd;
}
.table > thead > tr > th {
  vertical-align: bottom;
  border-bottom: 2px solid #ddd;
}
.table > caption + thead > tr:first-child > th,
.table > colgroup + thead > tr:first-child > th,
.table > thead:first-child > tr:first-child > th,
.table > caption + thead > tr:first-child > td,
.table > colgroup + thead > tr:first-child > td,
.table > thead:first-child > tr:first-child > td {
  border-top: 0;
}
.table > tbody + tbody {
  border-top: 2px solid #ddd;
}
.table .table {
  background-color: #fff;
}
.table-condensed > thead > tr > th,
.table-condensed > tbody > tr > th,
.table-condensed > tfoot > tr > th,
.table-condensed > thead > tr > td,
.table-condensed > tbody > tr > td,
.table-condensed > tfoot > tr > td {
  padding: 5px;
}
.table-bordered {
  border: 1px solid #ddd;
}
.table-bordered > thead > tr > th,
.table-bordered > tbody > tr > th,
.table-bordered > tfoot > tr > th,
.table-bordered > thead > tr > td,
.table-bordered > tbody > tr > td,
.table-bordered > tfoot > tr > td {
  border: 1px solid #ddd;
}
.table-bordered > thead > tr > th,
.table-bordered > thead > tr > td {
  border-bottom-width: 2px;
}
.table-striped > tbody > tr:nth-of-type(odd) {
  background-color: #f9f9f9;
}
.table-hover > tbody > tr:hover {
  background-color: #f5f5f5;
}
table col[class*="col-"] {
  position: static;
  float: none;
  display: table-column;
}
table td[class*="col-"],
table th[class*="col-"] {
  position: static;
  float: none;
  display: table-cell;
}
.table > thead > tr > td.active,
.table > tbody > tr > td.active,
.table > tfoot > tr > td.active,
.table > thead > tr > th.active,
.table > tbody > tr > th.active,
.table > tfoot > tr > th.active,
.table > thead > tr.active > td,
.table > tbody > tr.active > td,
.table > tfoot > tr.active > td,
.table > thead > tr.active > th,
.table > tbody > tr.active > th,
.table > tfoot > tr.active > th {
  background-color: #f5f5f5;
}
.table-hover > tbody > tr > td.active:hover,
.table-hover > tbody > tr > th.active:hover,
.table-hover > tbody > tr.active:hover > td,
.table-hover > tbody > tr:hover > .active,
.table-hover > tbody > tr.active:hover > th {
  background-color: #e8e8e8;
}
.table > thead > tr > td.success,
.table > tbody > tr > td.success,
.table > tfoot > tr > td.success,
.table > thead > tr > th.success,
.table > tbody > tr > th.success,
.table > tfoot > tr > th.success,
.table > thead > tr.success > td,
.table > tbody > tr.success > td,
.table > tfoot > tr.success > td,
.table > thead > tr.success > th,
.table > tbody > tr.success > th,
.table > tfoot > tr.success > th {
  background-color: #dff0d8;
}
.table-hover > tbody > tr > td.success:hover,
.table-hover > tbody > tr > th.success:hover,
.table-hover > tbody > tr.success:hover > td,
.table-hover > tbody > tr:hover > .success,
.table-hover > tbody > tr.success:hover > th {
  background-color: #d0e9c6;
}
.table > thead > tr > td.info,
.table > tbody > tr > td.info,
.table > tfoot > tr > td.info,
.table > thead > tr > th.info,
.table > tbody > tr > th.info,
.table > tfoot > tr > th.info,
.table > thead > tr.info > td,
.table > tbody > tr.info > td,
.table > tfoot > tr.info > td,
.table > thead > tr.info > th,
.table > tbody > tr.info > th,
.table > tfoot > tr.info > th {
  background-color: #d9edf7;
}
.table-hover > tbody > tr > td.info:hover,
.table-hover > tbody > tr > th.info:hover,
.table-hover > tbody > tr.info:hover > td,
.table-hover > tbody > tr:hover > .info,
.table-hover > tbody > tr.info:hover > th {
  background-color: #c4e3f3;
}
.table > thead > tr > td.warning,
.table > tbody > tr > td.warning,
.table > tfoot > tr > td.warning,
.table > thead > tr > th.warning,
.table > tbody > tr > th.warning,
.table > tfoot > tr > th.warning,
.table > thead > tr.warning > td,
.table > tbody > tr.warning > td,
.table > tfoot > tr.warning > td,
.table > thead > tr.warning > th,
.table > tbody > tr.warning > th,
.table > tfoot > tr.warning > th {
  background-color: #fcf8e3;
}
.table-hover > tbody > tr > td.warning:hover,
.table-hover > tbody > tr > th.warning:hover,
.table-hover > tbody > tr.warning:hover > td,
.table-hover > tbody > tr:hover > .warning,
.table-hover > tbody > tr.warning:hover > th {
  background-color: #faf2cc;
}
.table > thead > tr > td.danger,
.table > tbody > tr > td.danger,
.table > tfoot > tr > td.danger,
.table > thead > tr > th.danger,
.table > tbody > tr > th.danger,
.table > tfoot > tr > th.danger,
.table > thead > tr.danger > td,
.table > tbody > tr.danger > td,
.table > tfoot > tr.danger > td,
.table > thead > tr.danger > th,
.table > tbody > tr.danger > th,
.table > tfoot > tr.danger > th {
  background-color: #f2dede;
}
.table-hover > tbody > tr > td.danger:hover,
.table-hover > tbody > tr > th.danger:hover,
.table-hover > tbody > tr.danger:hover > td,
.table-hover > tbody > tr:hover > .danger,
.table-hover > tbody > tr.danger:hover > th {
  background-color: #ebcccc;
}
.table-responsive {
  overflow-x: auto;
  min-height: 0.01%;
}
@media screen and (max-width: 767px) {
  .table-responsive {
    width: 100%;
    margin-bottom: 13.5px;
    overflow-y: hidden;
    -ms-overflow-style: -ms-autohiding-scrollbar;
    border: 1px solid #ddd;
  }
  .table-responsive > .table {
    margin-bottom: 0;
  }
  .table-responsive > .table > thead > tr > th,
  .table-responsive > .table > tbody > tr > th,
  .table-responsive > .table > tfoot > tr > th,
  .table-responsive > .table > thead > tr > td,
  .table-responsive > .table > tbody > tr > td,
  .table-responsive > .table > tfoot > tr > td {
    white-space: nowrap;
  }
  .table-responsive > .table-bordered {
    border: 0;
  }
  .table-responsive > .table-bordered > thead > tr > th:first-child,
  .table-responsive > .table-bordered > tbody > tr > th:first-child,
  .table-responsive > .table-bordered > tfoot > tr > th:first-child,
  .table-responsive > .table-bordered > thead > tr > td:first-child,
  .table-responsive > .table-bordered > tbody > tr > td:first-child,
  .table-responsive > .table-bordered > tfoot > tr > td:first-child {
    border-left: 0;
  }
  .table-responsive > .table-bordered > thead > tr > th:last-child,
  .table-responsive > .table-bordered > tbody > tr > th:last-child,
  .table-responsive > .table-bordered > tfoot > tr > th:last-child,
  .table-responsive > .table-bordered > thead > tr > td:last-child,
  .table-responsive > .table-bordered > tbody > tr > td:last-child,
  .table-responsive > .table-bordered > tfoot > tr > td:last-child {
    border-right: 0;
  }
  .table-responsive > .table-bordered > tbody > tr:last-child > th,
  .table-responsive > .table-bordered > tfoot > tr:last-child > th,
  .table-responsive > .table-bordered > tbody > tr:last-child > td,
  .table-responsive > .table-bordered > tfoot > tr:last-child > td {
    border-bottom: 0;
  }
}
fieldset {
  padding: 0;
  margin: 0;
  border: 0;
  min-width: 0;
}
legend {
  display: block;
  width: 100%;
  padding: 0;
  margin-bottom: 18px;
  font-size: 19.5px;
  line-height: inherit;
  color: #333333;
  border: 0;
  border-bottom: 1px solid #e5e5e5;
}
label {
  display: inline-block;
  max-width: 100%;
  margin-bottom: 5px;
  font-weight: bold;
}
input[type="search"] {
  -webkit-box-sizing: border-box;
  -moz-box-sizing: border-box;
  box-sizing: border-box;
}
input[type="radio"],
input[type="checkbox"] {
  margin: 4px 0 0;
  margin-top: 1px \9;
  line-height: normal;
}
input[type="file"] {
  display: block;
}
input[type="range"] {
  display: block;
  width: 100%;
}
select[multiple],
select[size] {
  height: auto;
}
input[type="file"]:focus,
input[type="radio"]:focus,
input[type="checkbox"]:focus {
  outline: thin dotted;
  outline: 5px auto -webkit-focus-ring-color;
  outline-offset: -2px;
}
output {
  display: block;
  padding-top: 7px;
  font-size: 13px;
  line-height: 1.42857143;
  color: #555555;
}
.form-control {
  display: block;
  width: 100%;
  height: 32px;
  padding: 6px 12px;
  font-size: 13px;
  line-height: 1.42857143;
  color: #555555;
  background-color: #fff;
  background-image: none;
  border: 1px solid #ccc;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  -webkit-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  -o-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
}
.form-control:focus {
  border-color: #66afe9;
  outline: 0;
  -webkit-box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
  box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
}
.form-control::-moz-placeholder {
  color: #999;
  opacity: 1;
}
.form-control:-ms-input-placeholder {
  color: #999;
}
.form-control::-webkit-input-placeholder {
  color: #999;
}
.form-control::-ms-expand {
  border: 0;
  background-color: transparent;
}
.form-control[disabled],
.form-control[readonly],
fieldset[disabled] .form-control {
  background-color: #eeeeee;
  opacity: 1;
}
.form-control[disabled],
fieldset[disabled] .form-control {
  cursor: not-allowed;
}
textarea.form-control {
  height: auto;
}
input[type="search"] {
  -webkit-appearance: none;
}
@media screen and (-webkit-min-device-pixel-ratio: 0) {
  input[type="date"].form-control,
  input[type="time"].form-control,
  input[type="datetime-local"].form-control,
  input[type="month"].form-control {
    line-height: 32px;
  }
  input[type="date"].input-sm,
  input[type="time"].input-sm,
  input[type="datetime-local"].input-sm,
  input[type="month"].input-sm,
  .input-group-sm input[type="date"],
  .input-group-sm input[type="time"],
  .input-group-sm input[type="datetime-local"],
  .input-group-sm input[type="month"] {
    line-height: 30px;
  }
  input[type="date"].input-lg,
  input[type="time"].input-lg,
  input[type="datetime-local"].input-lg,
  input[type="month"].input-lg,
  .input-group-lg input[type="date"],
  .input-group-lg input[type="time"],
  .input-group-lg input[type="datetime-local"],
  .input-group-lg input[type="month"] {
    line-height: 45px;
  }
}
.form-group {
  margin-bottom: 15px;
}
.radio,
.checkbox {
  position: relative;
  display: block;
  margin-top: 10px;
  margin-bottom: 10px;
}
.radio label,
.checkbox label {
  min-height: 18px;
  padding-left: 20px;
  margin-bottom: 0;
  font-weight: normal;
  cursor: pointer;
}
.radio input[type="radio"],
.radio-inline input[type="radio"],
.checkbox input[type="checkbox"],
.checkbox-inline input[type="checkbox"] {
  position: absolute;
  margin-left: -20px;
  margin-top: 4px \9;
}
.radio + .radio,
.checkbox + .checkbox {
  margin-top: -5px;
}
.radio-inline,
.checkbox-inline {
  position: relative;
  display: inline-block;
  padding-left: 20px;
  margin-bottom: 0;
  vertical-align: middle;
  font-weight: normal;
  cursor: pointer;
}
.radio-inline + .radio-inline,
.checkbox-inline + .checkbox-inline {
  margin-top: 0;
  margin-left: 10px;
}
input[type="radio"][disabled],
input[type="checkbox"][disabled],
input[type="radio"].disabled,
input[type="checkbox"].disabled,
fieldset[disabled] input[type="radio"],
fieldset[disabled] input[type="checkbox"] {
  cursor: not-allowed;
}
.radio-inline.disabled,
.checkbox-inline.disabled,
fieldset[disabled] .radio-inline,
fieldset[disabled] .checkbox-inline {
  cursor: not-allowed;
}
.radio.disabled label,
.checkbox.disabled label,
fieldset[disabled] .radio label,
fieldset[disabled] .checkbox label {
  cursor: not-allowed;
}
.form-control-static {
  padding-top: 7px;
  padding-bottom: 7px;
  margin-bottom: 0;
  min-height: 31px;
}
.form-control-static.input-lg,
.form-control-static.input-sm {
  padding-left: 0;
  padding-right: 0;
}
.input-sm {
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
select.input-sm {
  height: 30px;
  line-height: 30px;
}
textarea.input-sm,
select[multiple].input-sm {
  height: auto;
}
.form-group-sm .form-control {
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
.form-group-sm select.form-control {
  height: 30px;
  line-height: 30px;
}
.form-group-sm textarea.form-control,
.form-group-sm select[multiple].form-control {
  height: auto;
}
.form-group-sm .form-control-static {
  height: 30px;
  min-height: 30px;
  padding: 6px 10px;
  font-size: 12px;
  line-height: 1.5;
}
.input-lg {
  height: 45px;
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
  border-radius: 3px;
}
select.input-lg {
  height: 45px;
  line-height: 45px;
}
textarea.input-lg,
select[multiple].input-lg {
  height: auto;
}
.form-group-lg .form-control {
  height: 45px;
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
  border-radius: 3px;
}
.form-group-lg select.form-control {
  height: 45px;
  line-height: 45px;
}
.form-group-lg textarea.form-control,
.form-group-lg select[multiple].form-control {
  height: auto;
}
.form-group-lg .form-control-static {
  height: 45px;
  min-height: 35px;
  padding: 11px 16px;
  font-size: 17px;
  line-height: 1.3333333;
}
.has-feedback {
  position: relative;
}
.has-feedback .form-control {
  padding-right: 40px;
}
.form-control-feedback {
  position: absolute;
  top: 0;
  right: 0;
  z-index: 2;
  display: block;
  width: 32px;
  height: 32px;
  line-height: 32px;
  text-align: center;
  pointer-events: none;
}
.input-lg + .form-control-feedback,
.input-group-lg + .form-control-feedback,
.form-group-lg .form-control + .form-control-feedback {
  width: 45px;
  height: 45px;
  line-height: 45px;
}
.input-sm + .form-control-feedback,
.input-group-sm + .form-control-feedback,
.form-group-sm .form-control + .form-control-feedback {
  width: 30px;
  height: 30px;
  line-height: 30px;
}
.has-success .help-block,
.has-success .control-label,
.has-success .radio,
.has-success .checkbox,
.has-success .radio-inline,
.has-success .checkbox-inline,
.has-success.radio label,
.has-success.checkbox label,
.has-success.radio-inline label,
.has-success.checkbox-inline label {
  color: #3c763d;
}
.has-success .form-control {
  border-color: #3c763d;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
}
.has-success .form-control:focus {
  border-color: #2b542c;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #67b168;
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #67b168;
}
.has-success .input-group-addon {
  color: #3c763d;
  border-color: #3c763d;
  background-color: #dff0d8;
}
.has-success .form-control-feedback {
  color: #3c763d;
}
.has-warning .help-block,
.has-warning .control-label,
.has-warning .radio,
.has-warning .checkbox,
.has-warning .radio-inline,
.has-warning .checkbox-inline,
.has-warning.radio label,
.has-warning.checkbox label,
.has-warning.radio-inline label,
.has-warning.checkbox-inline label {
  color: #8a6d3b;
}
.has-warning .form-control {
  border-color: #8a6d3b;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
}
.has-warning .form-control:focus {
  border-color: #66512c;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #c0a16b;
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #c0a16b;
}
.has-warning .input-group-addon {
  color: #8a6d3b;
  border-color: #8a6d3b;
  background-color: #fcf8e3;
}
.has-warning .form-control-feedback {
  color: #8a6d3b;
}
.has-error .help-block,
.has-error .control-label,
.has-error .radio,
.has-error .checkbox,
.has-error .radio-inline,
.has-error .checkbox-inline,
.has-error.radio label,
.has-error.checkbox label,
.has-error.radio-inline label,
.has-error.checkbox-inline label {
  color: #a94442;
}
.has-error .form-control {
  border-color: #a94442;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
}
.has-error .form-control:focus {
  border-color: #843534;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #ce8483;
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #ce8483;
}
.has-error .input-group-addon {
  color: #a94442;
  border-color: #a94442;
  background-color: #f2dede;
}
.has-error .form-control-feedback {
  color: #a94442;
}
.has-feedback label ~ .form-control-feedback {
  top: 23px;
}
.has-feedback label.sr-only ~ .form-control-feedback {
  top: 0;
}
.help-block {
  display: block;
  margin-top: 5px;
  margin-bottom: 10px;
  color: #404040;
}
@media (min-width: 768px) {
  .form-inline .form-group {
    display: inline-block;
    margin-bottom: 0;
    vertical-align: middle;
  }
  .form-inline .form-control {
    display: inline-block;
    width: auto;
    vertical-align: middle;
  }
  .form-inline .form-control-static {
    display: inline-block;
  }
  .form-inline .input-group {
    display: inline-table;
    vertical-align: middle;
  }
  .form-inline .input-group .input-group-addon,
  .form-inline .input-group .input-group-btn,
  .form-inline .input-group .form-control {
    width: auto;
  }
  .form-inline .input-group > .form-control {
    width: 100%;
  }
  .form-inline .control-label {
    margin-bottom: 0;
    vertical-align: middle;
  }
  .form-inline .radio,
  .form-inline .checkbox {
    display: inline-block;
    margin-top: 0;
    margin-bottom: 0;
    vertical-align: middle;
  }
  .form-inline .radio label,
  .form-inline .checkbox label {
    padding-left: 0;
  }
  .form-inline .radio input[type="radio"],
  .form-inline .checkbox input[type="checkbox"] {
    position: relative;
    margin-left: 0;
  }
  .form-inline .has-feedback .form-control-feedback {
    top: 0;
  }
}
.form-horizontal .radio,
.form-horizontal .checkbox,
.form-horizontal .radio-inline,
.form-horizontal .checkbox-inline {
  margin-top: 0;
  margin-bottom: 0;
  padding-top: 7px;
}
.form-horizontal .radio,
.form-horizontal .checkbox {
  min-height: 25px;
}
.form-horizontal .form-group {
  margin-left: 0px;
  margin-right: 0px;
}
@media (min-width: 768px) {
  .form-horizontal .control-label {
    text-align: right;
    margin-bottom: 0;
    padding-top: 7px;
  }
}
.form-horizontal .has-feedback .form-control-feedback {
  right: 0px;
}
@media (min-width: 768px) {
  .form-horizontal .form-group-lg .control-label {
    padding-top: 11px;
    font-size: 17px;
  }
}
@media (min-width: 768px) {
  .form-horizontal .form-group-sm .control-label {
    padding-top: 6px;
    font-size: 12px;
  }
}
.btn {
  display: inline-block;
  margin-bottom: 0;
  font-weight: normal;
  text-align: center;
  vertical-align: middle;
  touch-action: manipulation;
  cursor: pointer;
  background-image: none;
  border: 1px solid transparent;
  white-space: nowrap;
  padding: 6px 12px;
  font-size: 13px;
  line-height: 1.42857143;
  border-radius: 2px;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}
.btn:focus,
.btn:active:focus,
.btn.active:focus,
.btn.focus,
.btn:active.focus,
.btn.active.focus {
  outline: thin dotted;
  outline: 5px auto -webkit-focus-ring-color;
  outline-offset: -2px;
}
.btn:hover,
.btn:focus,
.btn.focus {
  color: #333;
  text-decoration: none;
}
.btn:active,
.btn.active {
  outline: 0;
  background-image: none;
  -webkit-box-shadow: inset 0 3px 5px rgba(0, 0, 0, 0.125);
  box-shadow: inset 0 3px 5px rgba(0, 0, 0, 0.125);
}
.btn.disabled,
.btn[disabled],
fieldset[disabled] .btn {
  cursor: not-allowed;
  opacity: 0.65;
  filter: alpha(opacity=65);
  -webkit-box-shadow: none;
  box-shadow: none;
}
a.btn.disabled,
fieldset[disabled] a.btn {
  pointer-events: none;
}
.btn-default {
  color: #333;
  background-color: #fff;
  border-color: #ccc;
}
.btn-default:focus,
.btn-default.focus {
  color: #333;
  background-color: #e6e6e6;
  border-color: #8c8c8c;
}
.btn-default:hover {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
.btn-default:active,
.btn-default.active,
.open > .dropdown-toggle.btn-default {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
.btn-default:active:hover,
.btn-default.active:hover,
.open > .dropdown-toggle.btn-default:hover,
.btn-default:active:focus,
.btn-default.active:focus,
.open > .dropdown-toggle.btn-default:focus,
.btn-default:active.focus,
.btn-default.active.focus,
.open > .dropdown-toggle.btn-default.focus {
  color: #333;
  background-color: #d4d4d4;
  border-color: #8c8c8c;
}
.btn-default:active,
.btn-default.active,
.open > .dropdown-toggle.btn-default {
  background-image: none;
}
.btn-default.disabled:hover,
.btn-default[disabled]:hover,
fieldset[disabled] .btn-default:hover,
.btn-default.disabled:focus,
.btn-default[disabled]:focus,
fieldset[disabled] .btn-default:focus,
.btn-default.disabled.focus,
.btn-default[disabled].focus,
fieldset[disabled] .btn-default.focus {
  background-color: #fff;
  border-color: #ccc;
}
.btn-default .badge {
  color: #fff;
  background-color: #333;
}
.btn-primary {
  color: #fff;
  background-color: #337ab7;
  border-color: #2e6da4;
}
.btn-primary:focus,
.btn-primary.focus {
  color: #fff;
  background-color: #286090;
  border-color: #122b40;
}
.btn-primary:hover {
  color: #fff;
  background-color: #286090;
  border-color: #204d74;
}
.btn-primary:active,
.btn-primary.active,
.open > .dropdown-toggle.btn-primary {
  color: #fff;
  background-color: #286090;
  border-color: #204d74;
}
.btn-primary:active:hover,
.btn-primary.active:hover,
.open > .dropdown-toggle.btn-primary:hover,
.btn-primary:active:focus,
.btn-primary.active:focus,
.open > .dropdown-toggle.btn-primary:focus,
.btn-primary:active.focus,
.btn-primary.active.focus,
.open > .dropdown-toggle.btn-primary.focus {
  color: #fff;
  background-color: #204d74;
  border-color: #122b40;
}
.btn-primary:active,
.btn-primary.active,
.open > .dropdown-toggle.btn-primary {
  background-image: none;
}
.btn-primary.disabled:hover,
.btn-primary[disabled]:hover,
fieldset[disabled] .btn-primary:hover,
.btn-primary.disabled:focus,
.btn-primary[disabled]:focus,
fieldset[disabled] .btn-primary:focus,
.btn-primary.disabled.focus,
.btn-primary[disabled].focus,
fieldset[disabled] .btn-primary.focus {
  background-color: #337ab7;
  border-color: #2e6da4;
}
.btn-primary .badge {
  color: #337ab7;
  background-color: #fff;
}
.btn-success {
  color: #fff;
  background-color: #5cb85c;
  border-color: #4cae4c;
}
.btn-success:focus,
.btn-success.focus {
  color: #fff;
  background-color: #449d44;
  border-color: #255625;
}
.btn-success:hover {
  color: #fff;
  background-color: #449d44;
  border-color: #398439;
}
.btn-success:active,
.btn-success.active,
.open > .dropdown-toggle.btn-success {
  color: #fff;
  background-color: #449d44;
  border-color: #398439;
}
.btn-success:active:hover,
.btn-success.active:hover,
.open > .dropdown-toggle.btn-success:hover,
.btn-success:active:focus,
.btn-success.active:focus,
.open > .dropdown-toggle.btn-success:focus,
.btn-success:active.focus,
.btn-success.active.focus,
.open > .dropdown-toggle.btn-success.focus {
  color: #fff;
  background-color: #398439;
  border-color: #255625;
}
.btn-success:active,
.btn-success.active,
.open > .dropdown-toggle.btn-success {
  background-image: none;
}
.btn-success.disabled:hover,
.btn-success[disabled]:hover,
fieldset[disabled] .btn-success:hover,
.btn-success.disabled:focus,
.btn-success[disabled]:focus,
fieldset[disabled] .btn-success:focus,
.btn-success.disabled.focus,
.btn-success[disabled].focus,
fieldset[disabled] .btn-success.focus {
  background-color: #5cb85c;
  border-color: #4cae4c;
}
.btn-success .badge {
  color: #5cb85c;
  background-color: #fff;
}
.btn-info {
  color: #fff;
  background-color: #5bc0de;
  border-color: #46b8da;
}
.btn-info:focus,
.btn-info.focus {
  color: #fff;
  background-color: #31b0d5;
  border-color: #1b6d85;
}
.btn-info:hover {
  color: #fff;
  background-color: #31b0d5;
  border-color: #269abc;
}
.btn-info:active,
.btn-info.active,
.open > .dropdown-toggle.btn-info {
  color: #fff;
  background-color: #31b0d5;
  border-color: #269abc;
}
.btn-info:active:hover,
.btn-info.active:hover,
.open > .dropdown-toggle.btn-info:hover,
.btn-info:active:focus,
.btn-info.active:focus,
.open > .dropdown-toggle.btn-info:focus,
.btn-info:active.focus,
.btn-info.active.focus,
.open > .dropdown-toggle.btn-info.focus {
  color: #fff;
  background-color: #269abc;
  border-color: #1b6d85;
}
.btn-info:active,
.btn-info.active,
.open > .dropdown-toggle.btn-info {
  background-image: none;
}
.btn-info.disabled:hover,
.btn-info[disabled]:hover,
fieldset[disabled] .btn-info:hover,
.btn-info.disabled:focus,
.btn-info[disabled]:focus,
fieldset[disabled] .btn-info:focus,
.btn-info.disabled.focus,
.btn-info[disabled].focus,
fieldset[disabled] .btn-info.focus {
  background-color: #5bc0de;
  border-color: #46b8da;
}
.btn-info .badge {
  color: #5bc0de;
  background-color: #fff;
}
.btn-warning {
  color: #fff;
  background-color: #f0ad4e;
  border-color: #eea236;
}
.btn-warning:focus,
.btn-warning.focus {
  color: #fff;
  background-color: #ec971f;
  border-color: #985f0d;
}
.btn-warning:hover {
  color: #fff;
  background-color: #ec971f;
  border-color: #d58512;
}
.btn-warning:active,
.btn-warning.active,
.open > .dropdown-toggle.btn-warning {
  color: #fff;
  background-color: #ec971f;
  border-color: #d58512;
}
.btn-warning:active:hover,
.btn-warning.active:hover,
.open > .dropdown-toggle.btn-warning:hover,
.btn-warning:active:focus,
.btn-warning.active:focus,
.open > .dropdown-toggle.btn-warning:focus,
.btn-warning:active.focus,
.btn-warning.active.focus,
.open > .dropdown-toggle.btn-warning.focus {
  color: #fff;
  background-color: #d58512;
  border-color: #985f0d;
}
.btn-warning:active,
.btn-warning.active,
.open > .dropdown-toggle.btn-warning {
  background-image: none;
}
.btn-warning.disabled:hover,
.btn-warning[disabled]:hover,
fieldset[disabled] .btn-warning:hover,
.btn-warning.disabled:focus,
.btn-warning[disabled]:focus,
fieldset[disabled] .btn-warning:focus,
.btn-warning.disabled.focus,
.btn-warning[disabled].focus,
fieldset[disabled] .btn-warning.focus {
  background-color: #f0ad4e;
  border-color: #eea236;
}
.btn-warning .badge {
  color: #f0ad4e;
  background-color: #fff;
}
.btn-danger {
  color: #fff;
  background-color: #d9534f;
  border-color: #d43f3a;
}
.btn-danger:focus,
.btn-danger.focus {
  color: #fff;
  background-color: #c9302c;
  border-color: #761c19;
}
.btn-danger:hover {
  color: #fff;
  background-color: #c9302c;
  border-color: #ac2925;
}
.btn-danger:active,
.btn-danger.active,
.open > .dropdown-toggle.btn-danger {
  color: #fff;
  background-color: #c9302c;
  border-color: #ac2925;
}
.btn-danger:active:hover,
.btn-danger.active:hover,
.open > .dropdown-toggle.btn-danger:hover,
.btn-danger:active:focus,
.btn-danger.active:focus,
.open > .dropdown-toggle.btn-danger:focus,
.btn-danger:active.focus,
.btn-danger.active.focus,
.open > .dropdown-toggle.btn-danger.focus {
  color: #fff;
  background-color: #ac2925;
  border-color: #761c19;
}
.btn-danger:active,
.btn-danger.active,
.open > .dropdown-toggle.btn-danger {
  background-image: none;
}
.btn-danger.disabled:hover,
.btn-danger[disabled]:hover,
fieldset[disabled] .btn-danger:hover,
.btn-danger.disabled:focus,
.btn-danger[disabled]:focus,
fieldset[disabled] .btn-danger:focus,
.btn-danger.disabled.focus,
.btn-danger[disabled].focus,
fieldset[disabled] .btn-danger.focus {
  background-color: #d9534f;
  border-color: #d43f3a;
}
.btn-danger .badge {
  color: #d9534f;
  background-color: #fff;
}
.btn-link {
  color: #337ab7;
  font-weight: normal;
  border-radius: 0;
}
.btn-link,
.btn-link:active,
.btn-link.active,
.btn-link[disabled],
fieldset[disabled] .btn-link {
  background-color: transparent;
  -webkit-box-shadow: none;
  box-shadow: none;
}
.btn-link,
.btn-link:hover,
.btn-link:focus,
.btn-link:active {
  border-color: transparent;
}
.btn-link:hover,
.btn-link:focus {
  color: #23527c;
  text-decoration: underline;
  background-color: transparent;
}
.btn-link[disabled]:hover,
fieldset[disabled] .btn-link:hover,
.btn-link[disabled]:focus,
fieldset[disabled] .btn-link:focus {
  color: #777777;
  text-decoration: none;
}
.btn-lg,
.btn-group-lg > .btn {
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
  border-radius: 3px;
}
.btn-sm,
.btn-group-sm > .btn {
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
.btn-xs,
.btn-group-xs > .btn {
  padding: 1px 5px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
.btn-block {
  display: block;
  width: 100%;
}
.btn-block + .btn-block {
  margin-top: 5px;
}
input[type="submit"].btn-block,
input[type="reset"].btn-block,
input[type="button"].btn-block {
  width: 100%;
}
.fade {
  opacity: 0;
  -webkit-transition: opacity 0.15s linear;
  -o-transition: opacity 0.15s linear;
  transition: opacity 0.15s linear;
}
.fade.in {
  opacity: 1;
}
.collapse {
  display: none;
}
.collapse.in {
  display: block;
}
tr.collapse.in {
  display: table-row;
}
tbody.collapse.in {
  display: table-row-group;
}
.collapsing {
  position: relative;
  height: 0;
  overflow: hidden;
  -webkit-transition-property: height, visibility;
  transition-property: height, visibility;
  -webkit-transition-duration: 0.35s;
  transition-duration: 0.35s;
  -webkit-transition-timing-function: ease;
  transition-timing-function: ease;
}
.caret {
  display: inline-block;
  width: 0;
  height: 0;
  margin-left: 2px;
  vertical-align: middle;
  border-top: 4px dashed;
  border-top: 4px solid \9;
  border-right: 4px solid transparent;
  border-left: 4px solid transparent;
}
.dropup,
.dropdown {
  position: relative;
}
.dropdown-toggle:focus {
  outline: 0;
}
.dropdown-menu {
  position: absolute;
  top: 100%;
  left: 0;
  z-index: 1000;
  display: none;
  float: left;
  min-width: 160px;
  padding: 5px 0;
  margin: 2px 0 0;
  list-style: none;
  font-size: 13px;
  text-align: left;
  background-color: #fff;
  border: 1px solid #ccc;
  border: 1px solid rgba(0, 0, 0, 0.15);
  border-radius: 2px;
  -webkit-box-shadow: 0 6px 12px rgba(0, 0, 0, 0.175);
  box-shadow: 0 6px 12px rgba(0, 0, 0, 0.175);
  background-clip: padding-box;
}
.dropdown-menu.pull-right {
  right: 0;
  left: auto;
}
.dropdown-menu .divider {
  height: 1px;
  margin: 8px 0;
  overflow: hidden;
  background-color: #e5e5e5;
}
.dropdown-menu > li > a {
  display: block;
  padding: 3px 20px;
  clear: both;
  font-weight: normal;
  line-height: 1.42857143;
  color: #333333;
  white-space: nowrap;
}
.dropdown-menu > li > a:hover,
.dropdown-menu > li > a:focus {
  text-decoration: none;
  color: #262626;
  background-color: #f5f5f5;
}
.dropdown-menu > .active > a,
.dropdown-menu > .active > a:hover,
.dropdown-menu > .active > a:focus {
  color: #fff;
  text-decoration: none;
  outline: 0;
  background-color: #337ab7;
}
.dropdown-menu > .disabled > a,
.dropdown-menu > .disabled > a:hover,
.dropdown-menu > .disabled > a:focus {
  color: #777777;
}
.dropdown-menu > .disabled > a:hover,
.dropdown-menu > .disabled > a:focus {
  text-decoration: none;
  background-color: transparent;
  background-image: none;
  filter: progid:DXImageTransform.Microsoft.gradient(enabled = false);
  cursor: not-allowed;
}
.open > .dropdown-menu {
  display: block;
}
.open > a {
  outline: 0;
}
.dropdown-menu-right {
  left: auto;
  right: 0;
}
.dropdown-menu-left {
  left: 0;
  right: auto;
}
.dropdown-header {
  display: block;
  padding: 3px 20px;
  font-size: 12px;
  line-height: 1.42857143;
  color: #777777;
  white-space: nowrap;
}
.dropdown-backdrop {
  position: fixed;
  left: 0;
  right: 0;
  bottom: 0;
  top: 0;
  z-index: 990;
}
.pull-right > .dropdown-menu {
  right: 0;
  left: auto;
}
.dropup .caret,
.navbar-fixed-bottom .dropdown .caret {
  border-top: 0;
  border-bottom: 4px dashed;
  border-bottom: 4px solid \9;
  content: "";
}
.dropup .dropdown-menu,
.navbar-fixed-bottom .dropdown .dropdown-menu {
  top: auto;
  bottom: 100%;
  margin-bottom: 2px;
}
@media (min-width: 541px) {
  .navbar-right .dropdown-menu {
    left: auto;
    right: 0;
  }
  .navbar-right .dropdown-menu-left {
    left: 0;
    right: auto;
  }
}
.btn-group,
.btn-group-vertical {
  position: relative;
  display: inline-block;
  vertical-align: middle;
}
.btn-group > .btn,
.btn-group-vertical > .btn {
  position: relative;
  float: left;
}
.btn-group > .btn:hover,
.btn-group-vertical > .btn:hover,
.btn-group > .btn:focus,
.btn-group-vertical > .btn:focus,
.btn-group > .btn:active,
.btn-group-vertical > .btn:active,
.btn-group > .btn.active,
.btn-group-vertical > .btn.active {
  z-index: 2;
}
.btn-group .btn + .btn,
.btn-group .btn + .btn-group,
.btn-group .btn-group + .btn,
.btn-group .btn-group + .btn-group {
  margin-left: -1px;
}
.btn-toolbar {
  margin-left: -5px;
}
.btn-toolbar .btn,
.btn-toolbar .btn-group,
.btn-toolbar .input-group {
  float: left;
}
.btn-toolbar > .btn,
.btn-toolbar > .btn-group,
.btn-toolbar > .input-group {
  margin-left: 5px;
}
.btn-group > .btn:not(:first-child):not(:last-child):not(.dropdown-toggle) {
  border-radius: 0;
}
.btn-group > .btn:first-child {
  margin-left: 0;
}
.btn-group > .btn:first-child:not(:last-child):not(.dropdown-toggle) {
  border-bottom-right-radius: 0;
  border-top-right-radius: 0;
}
.btn-group > .btn:last-child:not(:first-child),
.btn-group > .dropdown-toggle:not(:first-child) {
  border-bottom-left-radius: 0;
  border-top-left-radius: 0;
}
.btn-group > .btn-group {
  float: left;
}
.btn-group > .btn-group:not(:first-child):not(:last-child) > .btn {
  border-radius: 0;
}
.btn-group > .btn-group:first-child:not(:last-child) > .btn:last-child,
.btn-group > .btn-group:first-child:not(:last-child) > .dropdown-toggle {
  border-bottom-right-radius: 0;
  border-top-right-radius: 0;
}
.btn-group > .btn-group:last-child:not(:first-child) > .btn:first-child {
  border-bottom-left-radius: 0;
  border-top-left-radius: 0;
}
.btn-group .dropdown-toggle:active,
.btn-group.open .dropdown-toggle {
  outline: 0;
}
.btn-group > .btn + .dropdown-toggle {
  padding-left: 8px;
  padding-right: 8px;
}
.btn-group > .btn-lg + .dropdown-toggle {
  padding-left: 12px;
  padding-right: 12px;
}
.btn-group.open .dropdown-toggle {
  -webkit-box-shadow: inset 0 3px 5px rgba(0, 0, 0, 0.125);
  box-shadow: inset 0 3px 5px rgba(0, 0, 0, 0.125);
}
.btn-group.open .dropdown-toggle.btn-link {
  -webkit-box-shadow: none;
  box-shadow: none;
}
.btn .caret {
  margin-left: 0;
}
.btn-lg .caret {
  border-width: 5px 5px 0;
  border-bottom-width: 0;
}
.dropup .btn-lg .caret {
  border-width: 0 5px 5px;
}
.btn-group-vertical > .btn,
.btn-group-vertical > .btn-group,
.btn-group-vertical > .btn-group > .btn {
  display: block;
  float: none;
  width: 100%;
  max-width: 100%;
}
.btn-group-vertical > .btn-group > .btn {
  float: none;
}
.btn-group-vertical > .btn + .btn,
.btn-group-vertical > .btn + .btn-group,
.btn-group-vertical > .btn-group + .btn,
.btn-group-vertical > .btn-group + .btn-group {
  margin-top: -1px;
  margin-left: 0;
}
.btn-group-vertical > .btn:not(:first-child):not(:last-child) {
  border-radius: 0;
}
.btn-group-vertical > .btn:first-child:not(:last-child) {
  border-top-right-radius: 2px;
  border-top-left-radius: 2px;
  border-bottom-right-radius: 0;
  border-bottom-left-radius: 0;
}
.btn-group-vertical > .btn:last-child:not(:first-child) {
  border-top-right-radius: 0;
  border-top-left-radius: 0;
  border-bottom-right-radius: 2px;
  border-bottom-left-radius: 2px;
}
.btn-group-vertical > .btn-group:not(:first-child):not(:last-child) > .btn {
  border-radius: 0;
}
.btn-group-vertical > .btn-group:first-child:not(:last-child) > .btn:last-child,
.btn-group-vertical > .btn-group:first-child:not(:last-child) > .dropdown-toggle {
  border-bottom-right-radius: 0;
  border-bottom-left-radius: 0;
}
.btn-group-vertical > .btn-group:last-child:not(:first-child) > .btn:first-child {
  border-top-right-radius: 0;
  border-top-left-radius: 0;
}
.btn-group-justified {
  display: table;
  width: 100%;
  table-layout: fixed;
  border-collapse: separate;
}
.btn-group-justified > .btn,
.btn-group-justified > .btn-group {
  float: none;
  display: table-cell;
  width: 1%;
}
.btn-group-justified > .btn-group .btn {
  width: 100%;
}
.btn-group-justified > .btn-group .dropdown-menu {
  left: auto;
}
[data-toggle="buttons"] > .btn input[type="radio"],
[data-toggle="buttons"] > .btn-group > .btn input[type="radio"],
[data-toggle="buttons"] > .btn input[type="checkbox"],
[data-toggle="buttons"] > .btn-group > .btn input[type="checkbox"] {
  position: absolute;
  clip: rect(0, 0, 0, 0);
  pointer-events: none;
}
.input-group {
  position: relative;
  display: table;
  border-collapse: separate;
}
.input-group[class*="col-"] {
  float: none;
  padding-left: 0;
  padding-right: 0;
}
.input-group .form-control {
  position: relative;
  z-index: 2;
  float: left;
  width: 100%;
  margin-bottom: 0;
}
.input-group .form-control:focus {
  z-index: 3;
}
.input-group-lg > .form-control,
.input-group-lg > .input-group-addon,
.input-group-lg > .input-group-btn > .btn {
  height: 45px;
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
  border-radius: 3px;
}
select.input-group-lg > .form-control,
select.input-group-lg > .input-group-addon,
select.input-group-lg > .input-group-btn > .btn {
  height: 45px;
  line-height: 45px;
}
textarea.input-group-lg > .form-control,
textarea.input-group-lg > .input-group-addon,
textarea.input-group-lg > .input-group-btn > .btn,
select[multiple].input-group-lg > .form-control,
select[multiple].input-group-lg > .input-group-addon,
select[multiple].input-group-lg > .input-group-btn > .btn {
  height: auto;
}
.input-group-sm > .form-control,
.input-group-sm > .input-group-addon,
.input-group-sm > .input-group-btn > .btn {
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
select.input-group-sm > .form-control,
select.input-group-sm > .input-group-addon,
select.input-group-sm > .input-group-btn > .btn {
  height: 30px;
  line-height: 30px;
}
textarea.input-group-sm > .form-control,
textarea.input-group-sm > .input-group-addon,
textarea.input-group-sm > .input-group-btn > .btn,
select[multiple].input-group-sm > .form-control,
select[multiple].input-group-sm > .input-group-addon,
select[multiple].input-group-sm > .input-group-btn > .btn {
  height: auto;
}
.input-group-addon,
.input-group-btn,
.input-group .form-control {
  display: table-cell;
}
.input-group-addon:not(:first-child):not(:last-child),
.input-group-btn:not(:first-child):not(:last-child),
.input-group .form-control:not(:first-child):not(:last-child) {
  border-radius: 0;
}
.input-group-addon,
.input-group-btn {
  width: 1%;
  white-space: nowrap;
  vertical-align: middle;
}
.input-group-addon {
  padding: 6px 12px;
  font-size: 13px;
  font-weight: normal;
  line-height: 1;
  color: #555555;
  text-align: center;
  background-color: #eeeeee;
  border: 1px solid #ccc;
  border-radius: 2px;
}
.input-group-addon.input-sm {
  padding: 5px 10px;
  font-size: 12px;
  border-radius: 1px;
}
.input-group-addon.input-lg {
  padding: 10px 16px;
  font-size: 17px;
  border-radius: 3px;
}
.input-group-addon input[type="radio"],
.input-group-addon input[type="checkbox"] {
  margin-top: 0;
}
.input-group .form-control:first-child,
.input-group-addon:first-child,
.input-group-btn:first-child > .btn,
.input-group-btn:first-child > .btn-group > .btn,
.input-group-btn:first-child > .dropdown-toggle,
.input-group-btn:last-child > .btn:not(:last-child):not(.dropdown-toggle),
.input-group-btn:last-child > .btn-group:not(:last-child) > .btn {
  border-bottom-right-radius: 0;
  border-top-right-radius: 0;
}
.input-group-addon:first-child {
  border-right: 0;
}
.input-group .form-control:last-child,
.input-group-addon:last-child,
.input-group-btn:last-child > .btn,
.input-group-btn:last-child > .btn-group > .btn,
.input-group-btn:last-child > .dropdown-toggle,
.input-group-btn:first-child > .btn:not(:first-child),
.input-group-btn:first-child > .btn-group:not(:first-child) > .btn {
  border-bottom-left-radius: 0;
  border-top-left-radius: 0;
}
.input-group-addon:last-child {
  border-left: 0;
}
.input-group-btn {
  position: relative;
  font-size: 0;
  white-space: nowrap;
}
.input-group-btn > .btn {
  position: relative;
}
.input-group-btn > .btn + .btn {
  margin-left: -1px;
}
.input-group-btn > .btn:hover,
.input-group-btn > .btn:focus,
.input-group-btn > .btn:active {
  z-index: 2;
}
.input-group-btn:first-child > .btn,
.input-group-btn:first-child > .btn-group {
  margin-right: -1px;
}
.input-group-btn:last-child > .btn,
.input-group-btn:last-child > .btn-group {
  z-index: 2;
  margin-left: -1px;
}
.nav {
  margin-bottom: 0;
  padding-left: 0;
  list-style: none;
}
.nav > li {
  position: relative;
  display: block;
}
.nav > li > a {
  position: relative;
  display: block;
  padding: 10px 15px;
}
.nav > li > a:hover,
.nav > li > a:focus {
  text-decoration: none;
  background-color: #eeeeee;
}
.nav > li.disabled > a {
  color: #777777;
}
.nav > li.disabled > a:hover,
.nav > li.disabled > a:focus {
  color: #777777;
  text-decoration: none;
  background-color: transparent;
  cursor: not-allowed;
}
.nav .open > a,
.nav .open > a:hover,
.nav .open > a:focus {
  background-color: #eeeeee;
  border-color: #337ab7;
}
.nav .nav-divider {
  height: 1px;
  margin: 8px 0;
  overflow: hidden;
  background-color: #e5e5e5;
}
.nav > li > a > img {
  max-width: none;
}
.nav-tabs {
  border-bottom: 1px solid #ddd;
}
.nav-tabs > li {
  float: left;
  margin-bottom: -1px;
}
.nav-tabs > li > a {
  margin-right: 2px;
  line-height: 1.42857143;
  border: 1px solid transparent;
  border-radius: 2px 2px 0 0;
}
.nav-tabs > li > a:hover {
  border-color: #eeeeee #eeeeee #ddd;
}
.nav-tabs > li.active > a,
.nav-tabs > li.active > a:hover,
.nav-tabs > li.active > a:focus {
  color: #555555;
  background-color: #fff;
  border: 1px solid #ddd;
  border-bottom-color: transparent;
  cursor: default;
}
.nav-tabs.nav-justified {
  width: 100%;
  border-bottom: 0;
}
.nav-tabs.nav-justified > li {
  float: none;
}
.nav-tabs.nav-justified > li > a {
  text-align: center;
  margin-bottom: 5px;
}
.nav-tabs.nav-justified > .dropdown .dropdown-menu {
  top: auto;
  left: auto;
}
@media (min-width: 768px) {
  .nav-tabs.nav-justified > li {
    display: table-cell;
    width: 1%;
  }
  .nav-tabs.nav-justified > li > a {
    margin-bottom: 0;
  }
}
.nav-tabs.nav-justified > li > a {
  margin-right: 0;
  border-radius: 2px;
}
.nav-tabs.nav-justified > .active > a,
.nav-tabs.nav-justified > .active > a:hover,
.nav-tabs.nav-justified > .active > a:focus {
  border: 1px solid #ddd;
}
@media (min-width: 768px) {
  .nav-tabs.nav-justified > li > a {
    border-bottom: 1px solid #ddd;
    border-radius: 2px 2px 0 0;
  }
  .nav-tabs.nav-justified > .active > a,
  .nav-tabs.nav-justified > .active > a:hover,
  .nav-tabs.nav-justified > .active > a:focus {
    border-bottom-color: #fff;
  }
}
.nav-pills > li {
  float: left;
}
.nav-pills > li > a {
  border-radius: 2px;
}
.nav-pills > li + li {
  margin-left: 2px;
}
.nav-pills > li.active > a,
.nav-pills > li.active > a:hover,
.nav-pills > li.active > a:focus {
  color: #fff;
  background-color: #337ab7;
}
.nav-stacked > li {
  float: none;
}
.nav-stacked > li + li {
  margin-top: 2px;
  margin-left: 0;
}
.nav-justified {
  width: 100%;
}
.nav-justified > li {
  float: none;
}
.nav-justified > li > a {
  text-align: center;
  margin-bottom: 5px;
}
.nav-justified > .dropdown .dropdown-menu {
  top: auto;
  left: auto;
}
@media (min-width: 768px) {
  .nav-justified > li {
    display: table-cell;
    width: 1%;
  }
  .nav-justified > li > a {
    margin-bottom: 0;
  }
}
.nav-tabs-justified {
  border-bottom: 0;
}
.nav-tabs-justified > li > a {
  margin-right: 0;
  border-radius: 2px;
}
.nav-tabs-justified > .active > a,
.nav-tabs-justified > .active > a:hover,
.nav-tabs-justified > .active > a:focus {
  border: 1px solid #ddd;
}
@media (min-width: 768px) {
  .nav-tabs-justified > li > a {
    border-bottom: 1px solid #ddd;
    border-radius: 2px 2px 0 0;
  }
  .nav-tabs-justified > .active > a,
  .nav-tabs-justified > .active > a:hover,
  .nav-tabs-justified > .active > a:focus {
    border-bottom-color: #fff;
  }
}
.tab-content > .tab-pane {
  display: none;
}
.tab-content > .active {
  display: block;
}
.nav-tabs .dropdown-menu {
  margin-top: -1px;
  border-top-right-radius: 0;
  border-top-left-radius: 0;
}
.navbar {
  position: relative;
  min-height: 30px;
  margin-bottom: 18px;
  border: 1px solid transparent;
}
@media (min-width: 541px) {
  .navbar {
    border-radius: 2px;
  }
}
@media (min-width: 541px) {
  .navbar-header {
    float: left;
  }
}
.navbar-collapse {
  overflow-x: visible;
  padding-right: 0px;
  padding-left: 0px;
  border-top: 1px solid transparent;
  box-shadow: inset 0 1px 0 rgba(255, 255, 255, 0.1);
  -webkit-overflow-scrolling: touch;
}
.navbar-collapse.in {
  overflow-y: auto;
}
@media (min-width: 541px) {
  .navbar-collapse {
    width: auto;
    border-top: 0;
    box-shadow: none;
  }
  .navbar-collapse.collapse {
    display: block !important;
    height: auto !important;
    padding-bottom: 0;
    overflow: visible !important;
  }
  .navbar-collapse.in {
    overflow-y: visible;
  }
  .navbar-fixed-top .navbar-collapse,
  .navbar-static-top .navbar-collapse,
  .navbar-fixed-bottom .navbar-collapse {
    padding-left: 0;
    padding-right: 0;
  }
}
.navbar-fixed-top .navbar-collapse,
.navbar-fixed-bottom .navbar-collapse {
  max-height: 340px;
}
@media (max-device-width: 540px) and (orientation: landscape) {
  .navbar-fixed-top .navbar-collapse,
  .navbar-fixed-bottom .navbar-collapse {
    max-height: 200px;
  }
}
.container > .navbar-header,
.container-fluid > .navbar-header,
.container > .navbar-collapse,
.container-fluid > .navbar-collapse {
  margin-right: 0px;
  margin-left: 0px;
}
@media (min-width: 541px) {
  .container > .navbar-header,
  .container-fluid > .navbar-header,
  .container > .navbar-collapse,
  .container-fluid > .navbar-collapse {
    margin-right: 0;
    margin-left: 0;
  }
}
.navbar-static-top {
  z-index: 1000;
  border-width: 0 0 1px;
}
@media (min-width: 541px) {
  .navbar-static-top {
    border-radius: 0;
  }
}
.navbar-fixed-top,
.navbar-fixed-bottom {
  position: fixed;
  right: 0;
  left: 0;
  z-index: 1030;
}
@media (min-width: 541px) {
  .navbar-fixed-top,
  .navbar-fixed-bottom {
    border-radius: 0;
  }
}
.navbar-fixed-top {
  top: 0;
  border-width: 0 0 1px;
}
.navbar-fixed-bottom {
  bottom: 0;
  margin-bottom: 0;
  border-width: 1px 0 0;
}
.navbar-brand {
  float: left;
  padding: 6px 0px;
  font-size: 17px;
  line-height: 18px;
  height: 30px;
}
.navbar-brand:hover,
.navbar-brand:focus {
  text-decoration: none;
}
.navbar-brand > img {
  display: block;
}
@media (min-width: 541px) {
  .navbar > .container .navbar-brand,
  .navbar > .container-fluid .navbar-brand {
    margin-left: 0px;
  }
}
.navbar-toggle {
  position: relative;
  float: right;
  margin-right: 0px;
  padding: 9px 10px;
  margin-top: -2px;
  margin-bottom: -2px;
  background-color: transparent;
  background-image: none;
  border: 1px solid transparent;
  border-radius: 2px;
}
.navbar-toggle:focus {
  outline: 0;
}
.navbar-toggle .icon-bar {
  display: block;
  width: 22px;
  height: 2px;
  border-radius: 1px;
}
.navbar-toggle .icon-bar + .icon-bar {
  margin-top: 4px;
}
@media (min-width: 541px) {
  .navbar-toggle {
    display: none;
  }
}
.navbar-nav {
  margin: 3px 0px;
}
.navbar-nav > li > a {
  padding-top: 10px;
  padding-bottom: 10px;
  line-height: 18px;
}
@media (max-width: 540px) {
  .navbar-nav .open .dropdown-menu {
    position: static;
    float: none;
    width: auto;
    margin-top: 0;
    background-color: transparent;
    border: 0;
    box-shadow: none;
  }
  .navbar-nav .open .dropdown-menu > li > a,
  .navbar-nav .open .dropdown-menu .dropdown-header {
    padding: 5px 15px 5px 25px;
  }
  .navbar-nav .open .dropdown-menu > li > a {
    line-height: 18px;
  }
  .navbar-nav .open .dropdown-menu > li > a:hover,
  .navbar-nav .open .dropdown-menu > li > a:focus {
    background-image: none;
  }
}
@media (min-width: 541px) {
  .navbar-nav {
    float: left;
    margin: 0;
  }
  .navbar-nav > li {
    float: left;
  }
  .navbar-nav > li > a {
    padding-top: 6px;
    padding-bottom: 6px;
  }
}
.navbar-form {
  margin-left: 0px;
  margin-right: 0px;
  padding: 10px 0px;
  border-top: 1px solid transparent;
  border-bottom: 1px solid transparent;
  -webkit-box-shadow: inset 0 1px 0 rgba(255, 255, 255, 0.1), 0 1px 0 rgba(255, 255, 255, 0.1);
  box-shadow: inset 0 1px 0 rgba(255, 255, 255, 0.1), 0 1px 0 rgba(255, 255, 255, 0.1);
  margin-top: -1px;
  margin-bottom: -1px;
}
@media (min-width: 768px) {
  .navbar-form .form-group {
    display: inline-block;
    margin-bottom: 0;
    vertical-align: middle;
  }
  .navbar-form .form-control {
    display: inline-block;
    width: auto;
    vertical-align: middle;
  }
  .navbar-form .form-control-static {
    display: inline-block;
  }
  .navbar-form .input-group {
    display: inline-table;
    vertical-align: middle;
  }
  .navbar-form .input-group .input-group-addon,
  .navbar-form .input-group .input-group-btn,
  .navbar-form .input-group .form-control {
    width: auto;
  }
  .navbar-form .input-group > .form-control {
    width: 100%;
  }
  .navbar-form .control-label {
    margin-bottom: 0;
    vertical-align: middle;
  }
  .navbar-form .radio,
  .navbar-form .checkbox {
    display: inline-block;
    margin-top: 0;
    margin-bottom: 0;
    vertical-align: middle;
  }
  .navbar-form .radio label,
  .navbar-form .checkbox label {
    padding-left: 0;
  }
  .navbar-form .radio input[type="radio"],
  .navbar-form .checkbox input[type="checkbox"] {
    position: relative;
    margin-left: 0;
  }
  .navbar-form .has-feedback .form-control-feedback {
    top: 0;
  }
}
@media (max-width: 540px) {
  .navbar-form .form-group {
    margin-bottom: 5px;
  }
  .navbar-form .form-group:last-child {
    margin-bottom: 0;
  }
}
@media (min-width: 541px) {
  .navbar-form {
    width: auto;
    border: 0;
    margin-left: 0;
    margin-right: 0;
    padding-top: 0;
    padding-bottom: 0;
    -webkit-box-shadow: none;
    box-shadow: none;
  }
}
.navbar-nav > li > .dropdown-menu {
  margin-top: 0;
  border-top-right-radius: 0;
  border-top-left-radius: 0;
}
.navbar-fixed-bottom .navbar-nav > li > .dropdown-menu {
  margin-bottom: 0;
  border-top-right-radius: 2px;
  border-top-left-radius: 2px;
  border-bottom-right-radius: 0;
  border-bottom-left-radius: 0;
}
.navbar-btn {
  margin-top: -1px;
  margin-bottom: -1px;
}
.navbar-btn.btn-sm {
  margin-top: 0px;
  margin-bottom: 0px;
}
.navbar-btn.btn-xs {
  margin-top: 4px;
  margin-bottom: 4px;
}
.navbar-text {
  margin-top: 6px;
  margin-bottom: 6px;
}
@media (min-width: 541px) {
  .navbar-text {
    float: left;
    margin-left: 0px;
    margin-right: 0px;
  }
}
@media (min-width: 541px) {
  .navbar-left {
    float: left !important;
    float: left;
  }
  .navbar-right {
    float: right !important;
    float: right;
    margin-right: 0px;
  }
  .navbar-right ~ .navbar-right {
    margin-right: 0;
  }
}
.navbar-default {
  background-color: #f8f8f8;
  border-color: #e7e7e7;
}
.navbar-default .navbar-brand {
  color: #777;
}
.navbar-default .navbar-brand:hover,
.navbar-default .navbar-brand:focus {
  color: #5e5e5e;
  background-color: transparent;
}
.navbar-default .navbar-text {
  color: #777;
}
.navbar-default .navbar-nav > li > a {
  color: #777;
}
.navbar-default .navbar-nav > li > a:hover,
.navbar-default .navbar-nav > li > a:focus {
  color: #333;
  background-color: transparent;
}
.navbar-default .navbar-nav > .active > a,
.navbar-default .navbar-nav > .active > a:hover,
.navbar-default .navbar-nav > .active > a:focus {
  color: #555;
  background-color: #e7e7e7;
}
.navbar-default .navbar-nav > .disabled > a,
.navbar-default .navbar-nav > .disabled > a:hover,
.navbar-default .navbar-nav > .disabled > a:focus {
  color: #ccc;
  background-color: transparent;
}
.navbar-default .navbar-toggle {
  border-color: #ddd;
}
.navbar-default .navbar-toggle:hover,
.navbar-default .navbar-toggle:focus {
  background-color: #ddd;
}
.navbar-default .navbar-toggle .icon-bar {
  background-color: #888;
}
.navbar-default .navbar-collapse,
.navbar-default .navbar-form {
  border-color: #e7e7e7;
}
.navbar-default .navbar-nav > .open > a,
.navbar-default .navbar-nav > .open > a:hover,
.navbar-default .navbar-nav > .open > a:focus {
  background-color: #e7e7e7;
  color: #555;
}
@media (max-width: 540px) {
  .navbar-default .navbar-nav .open .dropdown-menu > li > a {
    color: #777;
  }
  .navbar-default .navbar-nav .open .dropdown-menu > li > a:hover,
  .navbar-default .navbar-nav .open .dropdown-menu > li > a:focus {
    color: #333;
    background-color: transparent;
  }
  .navbar-default .navbar-nav .open .dropdown-menu > .active > a,
  .navbar-default .navbar-nav .open .dropdown-menu > .active > a:hover,
  .navbar-default .navbar-nav .open .dropdown-menu > .active > a:focus {
    color: #555;
    background-color: #e7e7e7;
  }
  .navbar-default .navbar-nav .open .dropdown-menu > .disabled > a,
  .navbar-default .navbar-nav .open .dropdown-menu > .disabled > a:hover,
  .navbar-default .navbar-nav .open .dropdown-menu > .disabled > a:focus {
    color: #ccc;
    background-color: transparent;
  }
}
.navbar-default .navbar-link {
  color: #777;
}
.navbar-default .navbar-link:hover {
  color: #333;
}
.navbar-default .btn-link {
  color: #777;
}
.navbar-default .btn-link:hover,
.navbar-default .btn-link:focus {
  color: #333;
}
.navbar-default .btn-link[disabled]:hover,
fieldset[disabled] .navbar-default .btn-link:hover,
.navbar-default .btn-link[disabled]:focus,
fieldset[disabled] .navbar-default .btn-link:focus {
  color: #ccc;
}
.navbar-inverse {
  background-color: #222;
  border-color: #080808;
}
.navbar-inverse .navbar-brand {
  color: #9d9d9d;
}
.navbar-inverse .navbar-brand:hover,
.navbar-inverse .navbar-brand:focus {
  color: #fff;
  background-color: transparent;
}
.navbar-inverse .navbar-text {
  color: #9d9d9d;
}
.navbar-inverse .navbar-nav > li > a {
  color: #9d9d9d;
}
.navbar-inverse .navbar-nav > li > a:hover,
.navbar-inverse .navbar-nav > li > a:focus {
  color: #fff;
  background-color: transparent;
}
.navbar-inverse .navbar-nav > .active > a,
.navbar-inverse .navbar-nav > .active > a:hover,
.navbar-inverse .navbar-nav > .active > a:focus {
  color: #fff;
  background-color: #080808;
}
.navbar-inverse .navbar-nav > .disabled > a,
.navbar-inverse .navbar-nav > .disabled > a:hover,
.navbar-inverse .navbar-nav > .disabled > a:focus {
  color: #444;
  background-color: transparent;
}
.navbar-inverse .navbar-toggle {
  border-color: #333;
}
.navbar-inverse .navbar-toggle:hover,
.navbar-inverse .navbar-toggle:focus {
  background-color: #333;
}
.navbar-inverse .navbar-toggle .icon-bar {
  background-color: #fff;
}
.navbar-inverse .navbar-collapse,
.navbar-inverse .navbar-form {
  border-color: #101010;
}
.navbar-inverse .navbar-nav > .open > a,
.navbar-inverse .navbar-nav > .open > a:hover,
.navbar-inverse .navbar-nav > .open > a:focus {
  background-color: #080808;
  color: #fff;
}
@media (max-width: 540px) {
  .navbar-inverse .navbar-nav .open .dropdown-menu > .dropdown-header {
    border-color: #080808;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu .divider {
    background-color: #080808;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu > li > a {
    color: #9d9d9d;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu > li > a:hover,
  .navbar-inverse .navbar-nav .open .dropdown-menu > li > a:focus {
    color: #fff;
    background-color: transparent;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu > .active > a,
  .navbar-inverse .navbar-nav .open .dropdown-menu > .active > a:hover,
  .navbar-inverse .navbar-nav .open .dropdown-menu > .active > a:focus {
    color: #fff;
    background-color: #080808;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu > .disabled > a,
  .navbar-inverse .navbar-nav .open .dropdown-menu > .disabled > a:hover,
  .navbar-inverse .navbar-nav .open .dropdown-menu > .disabled > a:focus {
    color: #444;
    background-color: transparent;
  }
}
.navbar-inverse .navbar-link {
  color: #9d9d9d;
}
.navbar-inverse .navbar-link:hover {
  color: #fff;
}
.navbar-inverse .btn-link {
  color: #9d9d9d;
}
.navbar-inverse .btn-link:hover,
.navbar-inverse .btn-link:focus {
  color: #fff;
}
.navbar-inverse .btn-link[disabled]:hover,
fieldset[disabled] .navbar-inverse .btn-link:hover,
.navbar-inverse .btn-link[disabled]:focus,
fieldset[disabled] .navbar-inverse .btn-link:focus {
  color: #444;
}
.breadcrumb {
  padding: 8px 15px;
  margin-bottom: 18px;
  list-style: none;
  background-color: #f5f5f5;
  border-radius: 2px;
}
.breadcrumb > li {
  display: inline-block;
}
.breadcrumb > li + li:before {
  content: "/\00a0";
  padding: 0 5px;
  color: #5e5e5e;
}
.breadcrumb > .active {
  color: #777777;
}
.pagination {
  display: inline-block;
  padding-left: 0;
  margin: 18px 0;
  border-radius: 2px;
}
.pagination > li {
  display: inline;
}
.pagination > li > a,
.pagination > li > span {
  position: relative;
  float: left;
  padding: 6px 12px;
  line-height: 1.42857143;
  text-decoration: none;
  color: #337ab7;
  background-color: #fff;
  border: 1px solid #ddd;
  margin-left: -1px;
}
.pagination > li:first-child > a,
.pagination > li:first-child > span {
  margin-left: 0;
  border-bottom-left-radius: 2px;
  border-top-left-radius: 2px;
}
.pagination > li:last-child > a,
.pagination > li:last-child > span {
  border-bottom-right-radius: 2px;
  border-top-right-radius: 2px;
}
.pagination > li > a:hover,
.pagination > li > span:hover,
.pagination > li > a:focus,
.pagination > li > span:focus {
  z-index: 2;
  color: #23527c;
  background-color: #eeeeee;
  border-color: #ddd;
}
.pagination > .active > a,
.pagination > .active > span,
.pagination > .active > a:hover,
.pagination > .active > span:hover,
.pagination > .active > a:focus,
.pagination > .active > span:focus {
  z-index: 3;
  color: #fff;
  background-color: #337ab7;
  border-color: #337ab7;
  cursor: default;
}
.pagination > .disabled > span,
.pagination > .disabled > span:hover,
.pagination > .disabled > span:focus,
.pagination > .disabled > a,
.pagination > .disabled > a:hover,
.pagination > .disabled > a:focus {
  color: #777777;
  background-color: #fff;
  border-color: #ddd;
  cursor: not-allowed;
}
.pagination-lg > li > a,
.pagination-lg > li > span {
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
}
.pagination-lg > li:first-child > a,
.pagination-lg > li:first-child > span {
  border-bottom-left-radius: 3px;
  border-top-left-radius: 3px;
}
.pagination-lg > li:last-child > a,
.pagination-lg > li:last-child > span {
  border-bottom-right-radius: 3px;
  border-top-right-radius: 3px;
}
.pagination-sm > li > a,
.pagination-sm > li > span {
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
}
.pagination-sm > li:first-child > a,
.pagination-sm > li:first-child > span {
  border-bottom-left-radius: 1px;
  border-top-left-radius: 1px;
}
.pagination-sm > li:last-child > a,
.pagination-sm > li:last-child > span {
  border-bottom-right-radius: 1px;
  border-top-right-radius: 1px;
}
.pager {
  padding-left: 0;
  margin: 18px 0;
  list-style: none;
  text-align: center;
}
.pager li {
  display: inline;
}
.pager li > a,
.pager li > span {
  display: inline-block;
  padding: 5px 14px;
  background-color: #fff;
  border: 1px solid #ddd;
  border-radius: 15px;
}
.pager li > a:hover,
.pager li > a:focus {
  text-decoration: none;
  background-color: #eeeeee;
}
.pager .next > a,
.pager .next > span {
  float: right;
}
.pager .previous > a,
.pager .previous > span {
  float: left;
}
.pager .disabled > a,
.pager .disabled > a:hover,
.pager .disabled > a:focus,
.pager .disabled > span {
  color: #777777;
  background-color: #fff;
  cursor: not-allowed;
}
.label {
  display: inline;
  padding: .2em .6em .3em;
  font-size: 75%;
  font-weight: bold;
  line-height: 1;
  color: #fff;
  text-align: center;
  white-space: nowrap;
  vertical-align: baseline;
  border-radius: .25em;
}
a.label:hover,
a.label:focus {
  color: #fff;
  text-decoration: none;
  cursor: pointer;
}
.label:empty {
  display: none;
}
.btn .label {
  position: relative;
  top: -1px;
}
.label-default {
  background-color: #777777;
}
.label-default[href]:hover,
.label-default[href]:focus {
  background-color: #5e5e5e;
}
.label-primary {
  background-color: #337ab7;
}
.label-primary[href]:hover,
.label-primary[href]:focus {
  background-color: #286090;
}
.label-success {
  background-color: #5cb85c;
}
.label-success[href]:hover,
.label-success[href]:focus {
  background-color: #449d44;
}
.label-info {
  background-color: #5bc0de;
}
.label-info[href]:hover,
.label-info[href]:focus {
  background-color: #31b0d5;
}
.label-warning {
  background-color: #f0ad4e;
}
.label-warning[href]:hover,
.label-warning[href]:focus {
  background-color: #ec971f;
}
.label-danger {
  background-color: #d9534f;
}
.label-danger[href]:hover,
.label-danger[href]:focus {
  background-color: #c9302c;
}
.badge {
  display: inline-block;
  min-width: 10px;
  padding: 3px 7px;
  font-size: 12px;
  font-weight: bold;
  color: #fff;
  line-height: 1;
  vertical-align: middle;
  white-space: nowrap;
  text-align: center;
  background-color: #777777;
  border-radius: 10px;
}
.badge:empty {
  display: none;
}
.btn .badge {
  position: relative;
  top: -1px;
}
.btn-xs .badge,
.btn-group-xs > .btn .badge {
  top: 0;
  padding: 1px 5px;
}
a.badge:hover,
a.badge:focus {
  color: #fff;
  text-decoration: none;
  cursor: pointer;
}
.list-group-item.active > .badge,
.nav-pills > .active > a > .badge {
  color: #337ab7;
  background-color: #fff;
}
.list-group-item > .badge {
  float: right;
}
.list-group-item > .badge + .badge {
  margin-right: 5px;
}
.nav-pills > li > a > .badge {
  margin-left: 3px;
}
.jumbotron {
  padding-top: 30px;
  padding-bottom: 30px;
  margin-bottom: 30px;
  color: inherit;
  background-color: #eeeeee;
}
.jumbotron h1,
.jumbotron .h1 {
  color: inherit;
}
.jumbotron p {
  margin-bottom: 15px;
  font-size: 20px;
  font-weight: 200;
}
.jumbotron > hr {
  border-top-color: #d5d5d5;
}
.container .jumbotron,
.container-fluid .jumbotron {
  border-radius: 3px;
  padding-left: 0px;
  padding-right: 0px;
}
.jumbotron .container {
  max-width: 100%;
}
@media screen and (min-width: 768px) {
  .jumbotron {
    padding-top: 48px;
    padding-bottom: 48px;
  }
  .container .jumbotron,
  .container-fluid .jumbotron {
    padding-left: 60px;
    padding-right: 60px;
  }
  .jumbotron h1,
  .jumbotron .h1 {
    font-size: 59px;
  }
}
.thumbnail {
  display: block;
  padding: 4px;
  margin-bottom: 18px;
  line-height: 1.42857143;
  background-color: #fff;
  border: 1px solid #ddd;
  border-radius: 2px;
  -webkit-transition: border 0.2s ease-in-out;
  -o-transition: border 0.2s ease-in-out;
  transition: border 0.2s ease-in-out;
}
.thumbnail > img,
.thumbnail a > img {
  margin-left: auto;
  margin-right: auto;
}
a.thumbnail:hover,
a.thumbnail:focus,
a.thumbnail.active {
  border-color: #337ab7;
}
.thumbnail .caption {
  padding: 9px;
  color: #000;
}
.alert {
  padding: 15px;
  margin-bottom: 18px;
  border: 1px solid transparent;
  border-radius: 2px;
}
.alert h4 {
  margin-top: 0;
  color: inherit;
}
.alert .alert-link {
  font-weight: bold;
}
.alert > p,
.alert > ul {
  margin-bottom: 0;
}
.alert > p + p {
  margin-top: 5px;
}
.alert-dismissable,
.alert-dismissible {
  padding-right: 35px;
}
.alert-dismissable .close,
.alert-dismissible .close {
  position: relative;
  top: -2px;
  right: -21px;
  color: inherit;
}
.alert-success {
  background-color: #dff0d8;
  border-color: #d6e9c6;
  color: #3c763d;
}
.alert-success hr {
  border-top-color: #c9e2b3;
}
.alert-success .alert-link {
  color: #2b542c;
}
.alert-info {
  background-color: #d9edf7;
  border-color: #bce8f1;
  color: #31708f;
}
.alert-info hr {
  border-top-color: #a6e1ec;
}
.alert-info .alert-link {
  color: #245269;
}
.alert-warning {
  background-color: #fcf8e3;
  border-color: #faebcc;
  color: #8a6d3b;
}
.alert-warning hr {
  border-top-color: #f7e1b5;
}
.alert-warning .alert-link {
  color: #66512c;
}
.alert-danger {
  background-color: #f2dede;
  border-color: #ebccd1;
  color: #a94442;
}
.alert-danger hr {
  border-top-color: #e4b9c0;
}
.alert-danger .alert-link {
  color: #843534;
}
@-webkit-keyframes progress-bar-stripes {
  from {
    background-position: 40px 0;
  }
  to {
    background-position: 0 0;
  }
}
@keyframes progress-bar-stripes {
  from {
    background-position: 40px 0;
  }
  to {
    background-position: 0 0;
  }
}
.progress {
  overflow: hidden;
  height: 18px;
  margin-bottom: 18px;
  background-color: #f5f5f5;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 2px rgba(0, 0, 0, 0.1);
  box-shadow: inset 0 1px 2px rgba(0, 0, 0, 0.1);
}
.progress-bar {
  float: left;
  width: 0%;
  height: 100%;
  font-size: 12px;
  line-height: 18px;
  color: #fff;
  text-align: center;
  background-color: #337ab7;
  -webkit-box-shadow: inset 0 -1px 0 rgba(0, 0, 0, 0.15);
  box-shadow: inset 0 -1px 0 rgba(0, 0, 0, 0.15);
  -webkit-transition: width 0.6s ease;
  -o-transition: width 0.6s ease;
  transition: width 0.6s ease;
}
.progress-striped .progress-bar,
.progress-bar-striped {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-size: 40px 40px;
}
.progress.active .progress-bar,
.progress-bar.active {
  -webkit-animation: progress-bar-stripes 2s linear infinite;
  -o-animation: progress-bar-stripes 2s linear infinite;
  animation: progress-bar-stripes 2s linear infinite;
}
.progress-bar-success {
  background-color: #5cb85c;
}
.progress-striped .progress-bar-success {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
}
.progress-bar-info {
  background-color: #5bc0de;
}
.progress-striped .progress-bar-info {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
}
.progress-bar-warning {
  background-color: #f0ad4e;
}
.progress-striped .progress-bar-warning {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
}
.progress-bar-danger {
  background-color: #d9534f;
}
.progress-striped .progress-bar-danger {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
}
.media {
  margin-top: 15px;
}
.media:first-child {
  margin-top: 0;
}
.media,
.media-body {
  zoom: 1;
  overflow: hidden;
}
.media-body {
  width: 10000px;
}
.media-object {
  display: block;
}
.media-object.img-thumbnail {
  max-width: none;
}
.media-right,
.media > .pull-right {
  padding-left: 10px;
}
.media-left,
.media > .pull-left {
  padding-right: 10px;
}
.media-left,
.media-right,
.media-body {
  display: table-cell;
  vertical-align: top;
}
.media-middle {
  vertical-align: middle;
}
.media-bottom {
  vertical-align: bottom;
}
.media-heading {
  margin-top: 0;
  margin-bottom: 5px;
}
.media-list {
  padding-left: 0;
  list-style: none;
}
.list-group {
  margin-bottom: 20px;
  padding-left: 0;
}
.list-group-item {
  position: relative;
  display: block;
  padding: 10px 15px;
  margin-bottom: -1px;
  background-color: #fff;
  border: 1px solid #ddd;
}
.list-group-item:first-child {
  border-top-right-radius: 2px;
  border-top-left-radius: 2px;
}
.list-group-item:last-child {
  margin-bottom: 0;
  border-bottom-right-radius: 2px;
  border-bottom-left-radius: 2px;
}
a.list-group-item,
button.list-group-item {
  color: #555;
}
a.list-group-item .list-group-item-heading,
button.list-group-item .list-group-item-heading {
  color: #333;
}
a.list-group-item:hover,
button.list-group-item:hover,
a.list-group-item:focus,
button.list-group-item:focus {
  text-decoration: none;
  color: #555;
  background-color: #f5f5f5;
}
button.list-group-item {
  width: 100%;
  text-align: left;
}
.list-group-item.disabled,
.list-group-item.disabled:hover,
.list-group-item.disabled:focus {
  background-color: #eeeeee;
  color: #777777;
  cursor: not-allowed;
}
.list-group-item.disabled .list-group-item-heading,
.list-group-item.disabled:hover .list-group-item-heading,
.list-group-item.disabled:focus .list-group-item-heading {
  color: inherit;
}
.list-group-item.disabled .list-group-item-text,
.list-group-item.disabled:hover .list-group-item-text,
.list-group-item.disabled:focus .list-group-item-text {
  color: #777777;
}
.list-group-item.active,
.list-group-item.active:hover,
.list-group-item.active:focus {
  z-index: 2;
  color: #fff;
  background-color: #337ab7;
  border-color: #337ab7;
}
.list-group-item.active .list-group-item-heading,
.list-group-item.active:hover .list-group-item-heading,
.list-group-item.active:focus .list-group-item-heading,
.list-group-item.active .list-group-item-heading > small,
.list-group-item.active:hover .list-group-item-heading > small,
.list-group-item.active:focus .list-group-item-heading > small,
.list-group-item.active .list-group-item-heading > .small,
.list-group-item.active:hover .list-group-item-heading > .small,
.list-group-item.active:focus .list-group-item-heading > .small {
  color: inherit;
}
.list-group-item.active .list-group-item-text,
.list-group-item.active:hover .list-group-item-text,
.list-group-item.active:focus .list-group-item-text {
  color: #c7ddef;
}
.list-group-item-success {
  color: #3c763d;
  background-color: #dff0d8;
}
a.list-group-item-success,
button.list-group-item-success {
  color: #3c763d;
}
a.list-group-item-success .list-group-item-heading,
button.list-group-item-success .list-group-item-heading {
  color: inherit;
}
a.list-group-item-success:hover,
button.list-group-item-success:hover,
a.list-group-item-success:focus,
button.list-group-item-success:focus {
  color: #3c763d;
  background-color: #d0e9c6;
}
a.list-group-item-success.active,
button.list-group-item-success.active,
a.list-group-item-success.active:hover,
button.list-group-item-success.active:hover,
a.list-group-item-success.active:focus,
button.list-group-item-success.active:focus {
  color: #fff;
  background-color: #3c763d;
  border-color: #3c763d;
}
.list-group-item-info {
  color: #31708f;
  background-color: #d9edf7;
}
a.list-group-item-info,
button.list-group-item-info {
  color: #31708f;
}
a.list-group-item-info .list-group-item-heading,
button.list-group-item-info .list-group-item-heading {
  color: inherit;
}
a.list-group-item-info:hover,
button.list-group-item-info:hover,
a.list-group-item-info:focus,
button.list-group-item-info:focus {
  color: #31708f;
  background-color: #c4e3f3;
}
a.list-group-item-info.active,
button.list-group-item-info.active,
a.list-group-item-info.active:hover,
button.list-group-item-info.active:hover,
a.list-group-item-info.active:focus,
button.list-group-item-info.active:focus {
  color: #fff;
  background-color: #31708f;
  border-color: #31708f;
}
.list-group-item-warning {
  color: #8a6d3b;
  background-color: #fcf8e3;
}
a.list-group-item-warning,
button.list-group-item-warning {
  color: #8a6d3b;
}
a.list-group-item-warning .list-group-item-heading,
button.list-group-item-warning .list-group-item-heading {
  color: inherit;
}
a.list-group-item-warning:hover,
button.list-group-item-warning:hover,
a.list-group-item-warning:focus,
button.list-group-item-warning:focus {
  color: #8a6d3b;
  background-color: #faf2cc;
}
a.list-group-item-warning.active,
button.list-group-item-warning.active,
a.list-group-item-warning.active:hover,
button.list-group-item-warning.active:hover,
a.list-group-item-warning.active:focus,
button.list-group-item-warning.active:focus {
  color: #fff;
  background-color: #8a6d3b;
  border-color: #8a6d3b;
}
.list-group-item-danger {
  color: #a94442;
  background-color: #f2dede;
}
a.list-group-item-danger,
button.list-group-item-danger {
  color: #a94442;
}
a.list-group-item-danger .list-group-item-heading,
button.list-group-item-danger .list-group-item-heading {
  color: inherit;
}
a.list-group-item-danger:hover,
button.list-group-item-danger:hover,
a.list-group-item-danger:focus,
button.list-group-item-danger:focus {
  color: #a94442;
  background-color: #ebcccc;
}
a.list-group-item-danger.active,
button.list-group-item-danger.active,
a.list-group-item-danger.active:hover,
button.list-group-item-danger.active:hover,
a.list-group-item-danger.active:focus,
button.list-group-item-danger.active:focus {
  color: #fff;
  background-color: #a94442;
  border-color: #a94442;
}
.list-group-item-heading {
  margin-top: 0;
  margin-bottom: 5px;
}
.list-group-item-text {
  margin-bottom: 0;
  line-height: 1.3;
}
.panel {
  margin-bottom: 18px;
  background-color: #fff;
  border: 1px solid transparent;
  border-radius: 2px;
  -webkit-box-shadow: 0 1px 1px rgba(0, 0, 0, 0.05);
  box-shadow: 0 1px 1px rgba(0, 0, 0, 0.05);
}
.panel-body {
  padding: 15px;
}
.panel-heading {
  padding: 10px 15px;
  border-bottom: 1px solid transparent;
  border-top-right-radius: 1px;
  border-top-left-radius: 1px;
}
.panel-heading > .dropdown .dropdown-toggle {
  color: inherit;
}
.panel-title {
  margin-top: 0;
  margin-bottom: 0;
  font-size: 15px;
  color: inherit;
}
.panel-title > a,
.panel-title > small,
.panel-title > .small,
.panel-title > small > a,
.panel-title > .small > a {
  color: inherit;
}
.panel-footer {
  padding: 10px 15px;
  background-color: #f5f5f5;
  border-top: 1px solid #ddd;
  border-bottom-right-radius: 1px;
  border-bottom-left-radius: 1px;
}
.panel > .list-group,
.panel > .panel-collapse > .list-group {
  margin-bottom: 0;
}
.panel > .list-group .list-group-item,
.panel > .panel-collapse > .list-group .list-group-item {
  border-width: 1px 0;
  border-radius: 0;
}
.panel > .list-group:first-child .list-group-item:first-child,
.panel > .panel-collapse > .list-group:first-child .list-group-item:first-child {
  border-top: 0;
  border-top-right-radius: 1px;
  border-top-left-radius: 1px;
}
.panel > .list-group:last-child .list-group-item:last-child,
.panel > .panel-collapse > .list-group:last-child .list-group-item:last-child {
  border-bottom: 0;
  border-bottom-right-radius: 1px;
  border-bottom-left-radius: 1px;
}
.panel > .panel-heading + .panel-collapse > .list-group .list-group-item:first-child {
  border-top-right-radius: 0;
  border-top-left-radius: 0;
}
.panel-heading + .list-group .list-group-item:first-child {
  border-top-width: 0;
}
.list-group + .panel-footer {
  border-top-width: 0;
}
.panel > .table,
.panel > .table-responsive > .table,
.panel > .panel-collapse > .table {
  margin-bottom: 0;
}
.panel > .table caption,
.panel > .table-responsive > .table caption,
.panel > .panel-collapse > .table caption {
  padding-left: 15px;
  padding-right: 15px;
}
.panel > .table:first-child,
.panel > .table-responsive:first-child > .table:first-child {
  border-top-right-radius: 1px;
  border-top-left-radius: 1px;
}
.panel > .table:first-child > thead:first-child > tr:first-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child,
.panel > .table:first-child > tbody:first-child > tr:first-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child {
  border-top-left-radius: 1px;
  border-top-right-radius: 1px;
}
.panel > .table:first-child > thead:first-child > tr:first-child td:first-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child td:first-child,
.panel > .table:first-child > tbody:first-child > tr:first-child td:first-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child td:first-child,
.panel > .table:first-child > thead:first-child > tr:first-child th:first-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child th:first-child,
.panel > .table:first-child > tbody:first-child > tr:first-child th:first-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child th:first-child {
  border-top-left-radius: 1px;
}
.panel > .table:first-child > thead:first-child > tr:first-child td:last-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child td:last-child,
.panel > .table:first-child > tbody:first-child > tr:first-child td:last-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child td:last-child,
.panel > .table:first-child > thead:first-child > tr:first-child th:last-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child th:last-child,
.panel > .table:first-child > tbody:first-child > tr:first-child th:last-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child th:last-child {
  border-top-right-radius: 1px;
}
.panel > .table:last-child,
.panel > .table-responsive:last-child > .table:last-child {
  border-bottom-right-radius: 1px;
  border-bottom-left-radius: 1px;
}
.panel > .table:last-child > tbody:last-child > tr:last-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child {
  border-bottom-left-radius: 1px;
  border-bottom-right-radius: 1px;
}
.panel > .table:last-child > tbody:last-child > tr:last-child td:first-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child td:first-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child td:first-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child td:first-child,
.panel > .table:last-child > tbody:last-child > tr:last-child th:first-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child th:first-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child th:first-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child th:first-child {
  border-bottom-left-radius: 1px;
}
.panel > .table:last-child > tbody:last-child > tr:last-child td:last-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child td:last-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child td:last-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child td:last-child,
.panel > .table:last-child > tbody:last-child > tr:last-child th:last-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child th:last-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child th:last-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child th:last-child {
  border-bottom-right-radius: 1px;
}
.panel > .panel-body + .table,
.panel > .panel-body + .table-responsive,
.panel > .table + .panel-body,
.panel > .table-responsive + .panel-body {
  border-top: 1px solid #ddd;
}
.panel > .table > tbody:first-child > tr:first-child th,
.panel > .table > tbody:first-child > tr:first-child td {
  border-top: 0;
}
.panel > .table-bordered,
.panel > .table-responsive > .table-bordered {
  border: 0;
}
.panel > .table-bordered > thead > tr > th:first-child,
.panel > .table-responsive > .table-bordered > thead > tr > th:first-child,
.panel > .table-bordered > tbody > tr > th:first-child,
.panel > .table-responsive > .table-bordered > tbody > tr > th:first-child,
.panel > .table-bordered > tfoot > tr > th:first-child,
.panel > .table-responsive > .table-bordered > tfoot > tr > th:first-child,
.panel > .table-bordered > thead > tr > td:first-child,
.panel > .table-responsive > .table-bordered > thead > tr > td:first-child,
.panel > .table-bordered > tbody > tr > td:first-child,
.panel > .table-responsive > .table-bordered > tbody > tr > td:first-child,
.panel > .table-bordered > tfoot > tr > td:first-child,
.panel > .table-responsive > .table-bordered > tfoot > tr > td:first-child {
  border-left: 0;
}
.panel > .table-bordered > thead > tr > th:last-child,
.panel > .table-responsive > .table-bordered > thead > tr > th:last-child,
.panel > .table-bordered > tbody > tr > th:last-child,
.panel > .table-responsive > .table-bordered > tbody > tr > th:last-child,
.panel > .table-bordered > tfoot > tr > th:last-child,
.panel > .table-responsive > .table-bordered > tfoot > tr > th:last-child,
.panel > .table-bordered > thead > tr > td:last-child,
.panel > .table-responsive > .table-bordered > thead > tr > td:last-child,
.panel > .table-bordered > tbody > tr > td:last-child,
.panel > .table-responsive > .table-bordered > tbody > tr > td:last-child,
.panel > .table-bordered > tfoot > tr > td:last-child,
.panel > .table-responsive > .table-bordered > tfoot > tr > td:last-child {
  border-right: 0;
}
.panel > .table-bordered > thead > tr:first-child > td,
.panel > .table-responsive > .table-bordered > thead > tr:first-child > td,
.panel > .table-bordered > tbody > tr:first-child > td,
.panel > .table-responsive > .table-bordered > tbody > tr:first-child > td,
.panel > .table-bordered > thead > tr:first-child > th,
.panel > .table-responsive > .table-bordered > thead > tr:first-child > th,
.panel > .table-bordered > tbody > tr:first-child > th,
.panel > .table-responsive > .table-bordered > tbody > tr:first-child > th {
  border-bottom: 0;
}
.panel > .table-bordered > tbody > tr:last-child > td,
.panel > .table-responsive > .table-bordered > tbody > tr:last-child > td,
.panel > .table-bordered > tfoot > tr:last-child > td,
.panel > .table-responsive > .table-bordered > tfoot > tr:last-child > td,
.panel > .table-bordered > tbody > tr:last-child > th,
.panel > .table-responsive > .table-bordered > tbody > tr:last-child > th,
.panel > .table-bordered > tfoot > tr:last-child > th,
.panel > .table-responsive > .table-bordered > tfoot > tr:last-child > th {
  border-bottom: 0;
}
.panel > .table-responsive {
  border: 0;
  margin-bottom: 0;
}
.panel-group {
  margin-bottom: 18px;
}
.panel-group .panel {
  margin-bottom: 0;
  border-radius: 2px;
}
.panel-group .panel + .panel {
  margin-top: 5px;
}
.panel-group .panel-heading {
  border-bottom: 0;
}
.panel-group .panel-heading + .panel-collapse > .panel-body,
.panel-group .panel-heading + .panel-collapse > .list-group {
  border-top: 1px solid #ddd;
}
.panel-group .panel-footer {
  border-top: 0;
}
.panel-group .panel-footer + .panel-collapse .panel-body {
  border-bottom: 1px solid #ddd;
}
.panel-default {
  border-color: #ddd;
}
.panel-default > .panel-heading {
  color: #333333;
  background-color: #f5f5f5;
  border-color: #ddd;
}
.panel-default > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #ddd;
}
.panel-default > .panel-heading .badge {
  color: #f5f5f5;
  background-color: #333333;
}
.panel-default > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #ddd;
}
.panel-primary {
  border-color: #337ab7;
}
.panel-primary > .panel-heading {
  color: #fff;
  background-color: #337ab7;
  border-color: #337ab7;
}
.panel-primary > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #337ab7;
}
.panel-primary > .panel-heading .badge {
  color: #337ab7;
  background-color: #fff;
}
.panel-primary > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #337ab7;
}
.panel-success {
  border-color: #d6e9c6;
}
.panel-success > .panel-heading {
  color: #3c763d;
  background-color: #dff0d8;
  border-color: #d6e9c6;
}
.panel-success > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #d6e9c6;
}
.panel-success > .panel-heading .badge {
  color: #dff0d8;
  background-color: #3c763d;
}
.panel-success > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #d6e9c6;
}
.panel-info {
  border-color: #bce8f1;
}
.panel-info > .panel-heading {
  color: #31708f;
  background-color: #d9edf7;
  border-color: #bce8f1;
}
.panel-info > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #bce8f1;
}
.panel-info > .panel-heading .badge {
  color: #d9edf7;
  background-color: #31708f;
}
.panel-info > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #bce8f1;
}
.panel-warning {
  border-color: #faebcc;
}
.panel-warning > .panel-heading {
  color: #8a6d3b;
  background-color: #fcf8e3;
  border-color: #faebcc;
}
.panel-warning > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #faebcc;
}
.panel-warning > .panel-heading .badge {
  color: #fcf8e3;
  background-color: #8a6d3b;
}
.panel-warning > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #faebcc;
}
.panel-danger {
  border-color: #ebccd1;
}
.panel-danger > .panel-heading {
  color: #a94442;
  background-color: #f2dede;
  border-color: #ebccd1;
}
.panel-danger > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #ebccd1;
}
.panel-danger > .panel-heading .badge {
  color: #f2dede;
  background-color: #a94442;
}
.panel-danger > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #ebccd1;
}
.embed-responsive {
  position: relative;
  display: block;
  height: 0;
  padding: 0;
  overflow: hidden;
}
.embed-responsive .embed-responsive-item,
.embed-responsive iframe,
.embed-responsive embed,
.embed-responsive object,
.embed-responsive video {
  position: absolute;
  top: 0;
  left: 0;
  bottom: 0;
  height: 100%;
  width: 100%;
  border: 0;
}
.embed-responsive-16by9 {
  padding-bottom: 56.25%;
}
.embed-responsive-4by3 {
  padding-bottom: 75%;
}
.well {
  min-height: 20px;
  padding: 19px;
  margin-bottom: 20px;
  background-color: #f5f5f5;
  border: 1px solid #e3e3e3;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.05);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.05);
}
.well blockquote {
  border-color: #ddd;
  border-color: rgba(0, 0, 0, 0.15);
}
.well-lg {
  padding: 24px;
  border-radius: 3px;
}
.well-sm {
  padding: 9px;
  border-radius: 1px;
}
.close {
  float: right;
  font-size: 19.5px;
  font-weight: bold;
  line-height: 1;
  color: #000;
  text-shadow: 0 1px 0 #fff;
  opacity: 0.2;
  filter: alpha(opacity=20);
}
.close:hover,
.close:focus {
  color: #000;
  text-decoration: none;
  cursor: pointer;
  opacity: 0.5;
  filter: alpha(opacity=50);
}
button.close {
  padding: 0;
  cursor: pointer;
  background: transparent;
  border: 0;
  -webkit-appearance: none;
}
.modal-open {
  overflow: hidden;
}
.modal {
  display: none;
  overflow: hidden;
  position: fixed;
  top: 0;
  right: 0;
  bottom: 0;
  left: 0;
  z-index: 1050;
  -webkit-overflow-scrolling: touch;
  outline: 0;
}
.modal.fade .modal-dialog {
  -webkit-transform: translate(0, -25%);
  -ms-transform: translate(0, -25%);
  -o-transform: translate(0, -25%);
  transform: translate(0, -25%);
  -webkit-transition: -webkit-transform 0.3s ease-out;
  -moz-transition: -moz-transform 0.3s ease-out;
  -o-transition: -o-transform 0.3s ease-out;
  transition: transform 0.3s ease-out;
}
.modal.in .modal-dialog {
  -webkit-transform: translate(0, 0);
  -ms-transform: translate(0, 0);
  -o-transform: translate(0, 0);
  transform: translate(0, 0);
}
.modal-open .modal {
  overflow-x: hidden;
  overflow-y: auto;
}
.modal-dialog {
  position: relative;
  width: auto;
  margin: 10px;
}
.modal-content {
  position: relative;
  background-color: #fff;
  border: 1px solid #999;
  border: 1px solid rgba(0, 0, 0, 0.2);
  border-radius: 3px;
  -webkit-box-shadow: 0 3px 9px rgba(0, 0, 0, 0.5);
  box-shadow: 0 3px 9px rgba(0, 0, 0, 0.5);
  background-clip: padding-box;
  outline: 0;
}
.modal-backdrop {
  position: fixed;
  top: 0;
  right: 0;
  bottom: 0;
  left: 0;
  z-index: 1040;
  background-color: #000;
}
.modal-backdrop.fade {
  opacity: 0;
  filter: alpha(opacity=0);
}
.modal-backdrop.in {
  opacity: 0.5;
  filter: alpha(opacity=50);
}
.modal-header {
  padding: 15px;
  border-bottom: 1px solid #e5e5e5;
}
.modal-header .close {
  margin-top: -2px;
}
.modal-title {
  margin: 0;
  line-height: 1.42857143;
}
.modal-body {
  position: relative;
  padding: 15px;
}
.modal-footer {
  padding: 15px;
  text-align: right;
  border-top: 1px solid #e5e5e5;
}
.modal-footer .btn + .btn {
  margin-left: 5px;
  margin-bottom: 0;
}
.modal-footer .btn-group .btn + .btn {
  margin-left: -1px;
}
.modal-footer .btn-block + .btn-block {
  margin-left: 0;
}
.modal-scrollbar-measure {
  position: absolute;
  top: -9999px;
  width: 50px;
  height: 50px;
  overflow: scroll;
}
@media (min-width: 768px) {
  .modal-dialog {
    width: 600px;
    margin: 30px auto;
  }
  .modal-content {
    -webkit-box-shadow: 0 5px 15px rgba(0, 0, 0, 0.5);
    box-shadow: 0 5px 15px rgba(0, 0, 0, 0.5);
  }
  .modal-sm {
    width: 300px;
  }
}
@media (min-width: 992px) {
  .modal-lg {
    width: 900px;
  }
}
.tooltip {
  position: absolute;
  z-index: 1070;
  display: block;
  font-family: "Helvetica Neue", Helvetica, Arial, sans-serif;
  font-style: normal;
  font-weight: normal;
  letter-spacing: normal;
  line-break: auto;
  line-height: 1.42857143;
  text-align: left;
  text-align: start;
  text-decoration: none;
  text-shadow: none;
  text-transform: none;
  white-space: normal;
  word-break: normal;
  word-spacing: normal;
  word-wrap: normal;
  font-size: 12px;
  opacity: 0;
  filter: alpha(opacity=0);
}
.tooltip.in {
  opacity: 0.9;
  filter: alpha(opacity=90);
}
.tooltip.top {
  margin-top: -3px;
  padding: 5px 0;
}
.tooltip.right {
  margin-left: 3px;
  padding: 0 5px;
}
.tooltip.bottom {
  margin-top: 3px;
  padding: 5px 0;
}
.tooltip.left {
  margin-left: -3px;
  padding: 0 5px;
}
.tooltip-inner {
  max-width: 200px;
  padding: 3px 8px;
  color: #fff;
  text-align: center;
  background-color: #000;
  border-radius: 2px;
}
.tooltip-arrow {
  position: absolute;
  width: 0;
  height: 0;
  border-color: transparent;
  border-style: solid;
}
.tooltip.top .tooltip-arrow {
  bottom: 0;
  left: 50%;
  margin-left: -5px;
  border-width: 5px 5px 0;
  border-top-color: #000;
}
.tooltip.top-left .tooltip-arrow {
  bottom: 0;
  right: 5px;
  margin-bottom: -5px;
  border-width: 5px 5px 0;
  border-top-color: #000;
}
.tooltip.top-right .tooltip-arrow {
  bottom: 0;
  left: 5px;
  margin-bottom: -5px;
  border-width: 5px 5px 0;
  border-top-color: #000;
}
.tooltip.right .tooltip-arrow {
  top: 50%;
  left: 0;
  margin-top: -5px;
  border-width: 5px 5px 5px 0;
  border-right-color: #000;
}
.tooltip.left .tooltip-arrow {
  top: 50%;
  right: 0;
  margin-top: -5px;
  border-width: 5px 0 5px 5px;
  border-left-color: #000;
}
.tooltip.bottom .tooltip-arrow {
  top: 0;
  left: 50%;
  margin-left: -5px;
  border-width: 0 5px 5px;
  border-bottom-color: #000;
}
.tooltip.bottom-left .tooltip-arrow {
  top: 0;
  right: 5px;
  margin-top: -5px;
  border-width: 0 5px 5px;
  border-bottom-color: #000;
}
.tooltip.bottom-right .tooltip-arrow {
  top: 0;
  left: 5px;
  margin-top: -5px;
  border-width: 0 5px 5px;
  border-bottom-color: #000;
}
.popover {
  position: absolute;
  top: 0;
  left: 0;
  z-index: 1060;
  display: none;
  max-width: 276px;
  padding: 1px;
  font-family: "Helvetica Neue", Helvetica, Arial, sans-serif;
  font-style: normal;
  font-weight: normal;
  letter-spacing: normal;
  line-break: auto;
  line-height: 1.42857143;
  text-align: left;
  text-align: start;
  text-decoration: none;
  text-shadow: none;
  text-transform: none;
  white-space: normal;
  word-break: normal;
  word-spacing: normal;
  word-wrap: normal;
  font-size: 13px;
  background-color: #fff;
  background-clip: padding-box;
  border: 1px solid #ccc;
  border: 1px solid rgba(0, 0, 0, 0.2);
  border-radius: 3px;
  -webkit-box-shadow: 0 5px 10px rgba(0, 0, 0, 0.2);
  box-shadow: 0 5px 10px rgba(0, 0, 0, 0.2);
}
.popover.top {
  margin-top: -10px;
}
.popover.right {
  margin-left: 10px;
}
.popover.bottom {
  margin-top: 10px;
}
.popover.left {
  margin-left: -10px;
}
.popover-title {
  margin: 0;
  padding: 8px 14px;
  font-size: 13px;
  background-color: #f7f7f7;
  border-bottom: 1px solid #ebebeb;
  border-radius: 2px 2px 0 0;
}
.popover-content {
  padding: 9px 14px;
}
.popover > .arrow,
.popover > .arrow:after {
  position: absolute;
  display: block;
  width: 0;
  height: 0;
  border-color: transparent;
  border-style: solid;
}
.popover > .arrow {
  border-width: 11px;
}
.popover > .arrow:after {
  border-width: 10px;
  content: "";
}
.popover.top > .arrow {
  left: 50%;
  margin-left: -11px;
  border-bottom-width: 0;
  border-top-color: #999999;
  border-top-color: rgba(0, 0, 0, 0.25);
  bottom: -11px;
}
.popover.top > .arrow:after {
  content: " ";
  bottom: 1px;
  margin-left: -10px;
  border-bottom-width: 0;
  border-top-color: #fff;
}
.popover.right > .arrow {
  top: 50%;
  left: -11px;
  margin-top: -11px;
  border-left-width: 0;
  border-right-color: #999999;
  border-right-color: rgba(0, 0, 0, 0.25);
}
.popover.right > .arrow:after {
  content: " ";
  left: 1px;
  bottom: -10px;
  border-left-width: 0;
  border-right-color: #fff;
}
.popover.bottom > .arrow {
  left: 50%;
  margin-left: -11px;
  border-top-width: 0;
  border-bottom-color: #999999;
  border-bottom-color: rgba(0, 0, 0, 0.25);
  top: -11px;
}
.popover.bottom > .arrow:after {
  content: " ";
  top: 1px;
  margin-left: -10px;
  border-top-width: 0;
  border-bottom-color: #fff;
}
.popover.left > .arrow {
  top: 50%;
  right: -11px;
  margin-top: -11px;
  border-right-width: 0;
  border-left-color: #999999;
  border-left-color: rgba(0, 0, 0, 0.25);
}
.popover.left > .arrow:after {
  content: " ";
  right: 1px;
  border-right-width: 0;
  border-left-color: #fff;
  bottom: -10px;
}
.carousel {
  position: relative;
}
.carousel-inner {
  position: relative;
  overflow: hidden;
  width: 100%;
}
.carousel-inner > .item {
  display: none;
  position: relative;
  -webkit-transition: 0.6s ease-in-out left;
  -o-transition: 0.6s ease-in-out left;
  transition: 0.6s ease-in-out left;
}
.carousel-inner > .item > img,
.carousel-inner > .item > a > img {
  line-height: 1;
}
@media all and (transform-3d), (-webkit-transform-3d) {
  .carousel-inner > .item {
    -webkit-transition: -webkit-transform 0.6s ease-in-out;
    -moz-transition: -moz-transform 0.6s ease-in-out;
    -o-transition: -o-transform 0.6s ease-in-out;
    transition: transform 0.6s ease-in-out;
    -webkit-backface-visibility: hidden;
    -moz-backface-visibility: hidden;
    backface-visibility: hidden;
    -webkit-perspective: 1000px;
    -moz-perspective: 1000px;
    perspective: 1000px;
  }
  .carousel-inner > .item.next,
  .carousel-inner > .item.active.right {
    -webkit-transform: translate3d(100%, 0, 0);
    transform: translate3d(100%, 0, 0);
    left: 0;
  }
  .carousel-inner > .item.prev,
  .carousel-inner > .item.active.left {
    -webkit-transform: translate3d(-100%, 0, 0);
    transform: translate3d(-100%, 0, 0);
    left: 0;
  }
  .carousel-inner > .item.next.left,
  .carousel-inner > .item.prev.right,
  .carousel-inner > .item.active {
    -webkit-transform: translate3d(0, 0, 0);
    transform: translate3d(0, 0, 0);
    left: 0;
  }
}
.carousel-inner > .active,
.carousel-inner > .next,
.carousel-inner > .prev {
  display: block;
}
.carousel-inner > .active {
  left: 0;
}
.carousel-inner > .next,
.carousel-inner > .prev {
  position: absolute;
  top: 0;
  width: 100%;
}
.carousel-inner > .next {
  left: 100%;
}
.carousel-inner > .prev {
  left: -100%;
}
.carousel-inner > .next.left,
.carousel-inner > .prev.right {
  left: 0;
}
.carousel-inner > .active.left {
  left: -100%;
}
.carousel-inner > .active.right {
  left: 100%;
}
.carousel-control {
  position: absolute;
  top: 0;
  left: 0;
  bottom: 0;
  width: 15%;
  opacity: 0.5;
  filter: alpha(opacity=50);
  font-size: 20px;
  color: #fff;
  text-align: center;
  text-shadow: 0 1px 2px rgba(0, 0, 0, 0.6);
  background-color: rgba(0, 0, 0, 0);
}
.carousel-control.left {
  background-image: -webkit-linear-gradient(left, rgba(0, 0, 0, 0.5) 0%, rgba(0, 0, 0, 0.0001) 100%);
  background-image: -o-linear-gradient(left, rgba(0, 0, 0, 0.5) 0%, rgba(0, 0, 0, 0.0001) 100%);
  background-image: linear-gradient(to right, rgba(0, 0, 0, 0.5) 0%, rgba(0, 0, 0, 0.0001) 100%);
  background-repeat: repeat-x;
  filter: progid:DXImageTransform.Microsoft.gradient(startColorstr='#80000000', endColorstr='#00000000', GradientType=1);
}
.carousel-control.right {
  left: auto;
  right: 0;
  background-image: -webkit-linear-gradient(left, rgba(0, 0, 0, 0.0001) 0%, rgba(0, 0, 0, 0.5) 100%);
  background-image: -o-linear-gradient(left, rgba(0, 0, 0, 0.0001) 0%, rgba(0, 0, 0, 0.5) 100%);
  background-image: linear-gradient(to right, rgba(0, 0, 0, 0.0001) 0%, rgba(0, 0, 0, 0.5) 100%);
  background-repeat: repeat-x;
  filter: progid:DXImageTransform.Microsoft.gradient(startColorstr='#00000000', endColorstr='#80000000', GradientType=1);
}
.carousel-control:hover,
.carousel-control:focus {
  outline: 0;
  color: #fff;
  text-decoration: none;
  opacity: 0.9;
  filter: alpha(opacity=90);
}
.carousel-control .icon-prev,
.carousel-control .icon-next,
.carousel-control .glyphicon-chevron-left,
.carousel-control .glyphicon-chevron-right {
  position: absolute;
  top: 50%;
  margin-top: -10px;
  z-index: 5;
  display: inline-block;
}
.carousel-control .icon-prev,
.carousel-control .glyphicon-chevron-left {
  left: 50%;
  margin-left: -10px;
}
.carousel-control .icon-next,
.carousel-control .glyphicon-chevron-right {
  right: 50%;
  margin-right: -10px;
}
.carousel-control .icon-prev,
.carousel-control .icon-next {
  width: 20px;
  height: 20px;
  line-height: 1;
  font-family: serif;
}
.carousel-control .icon-prev:before {
  content: '\2039';
}
.carousel-control .icon-next:before {
  content: '\203a';
}
.carousel-indicators {
  position: absolute;
  bottom: 10px;
  left: 50%;
  z-index: 15;
  width: 60%;
  margin-left: -30%;
  padding-left: 0;
  list-style: none;
  text-align: center;
}
.carousel-indicators li {
  display: inline-block;
  width: 10px;
  height: 10px;
  margin: 1px;
  text-indent: -999px;
  border: 1px solid #fff;
  border-radius: 10px;
  cursor: pointer;
  background-color: #000 \9;
  background-color: rgba(0, 0, 0, 0);
}
.carousel-indicators .active {
  margin: 0;
  width: 12px;
  height: 12px;
  background-color: #fff;
}
.carousel-caption {
  position: absolute;
  left: 15%;
  right: 15%;
  bottom: 20px;
  z-index: 10;
  padding-top: 20px;
  padding-bottom: 20px;
  color: #fff;
  text-align: center;
  text-shadow: 0 1px 2px rgba(0, 0, 0, 0.6);
}
.carousel-caption .btn {
  text-shadow: none;
}
@media screen and (min-width: 768px) {
  .carousel-control .glyphicon-chevron-left,
  .carousel-control .glyphicon-chevron-right,
  .carousel-control .icon-prev,
  .carousel-control .icon-next {
    width: 30px;
    height: 30px;
    margin-top: -10px;
    font-size: 30px;
  }
  .carousel-control .glyphicon-chevron-left,
  .carousel-control .icon-prev {
    margin-left: -10px;
  }
  .carousel-control .glyphicon-chevron-right,
  .carousel-control .icon-next {
    margin-right: -10px;
  }
  .carousel-caption {
    left: 20%;
    right: 20%;
    padding-bottom: 30px;
  }
  .carousel-indicators {
    bottom: 20px;
  }
}
.clearfix:before,
.clearfix:after,
.dl-horizontal dd:before,
.dl-horizontal dd:after,
.container:before,
.container:after,
.container-fluid:before,
.container-fluid:after,
.row:before,
.row:after,
.form-horizontal .form-group:before,
.form-horizontal .form-group:after,
.btn-toolbar:before,
.btn-toolbar:after,
.btn-group-vertical > .btn-group:before,
.btn-group-vertical > .btn-group:after,
.nav:before,
.nav:after,
.navbar:before,
.navbar:after,
.navbar-header:before,
.navbar-header:after,
.navbar-collapse:before,
.navbar-collapse:after,
.pager:before,
.pager:after,
.panel-body:before,
.panel-body:after,
.modal-header:before,
.modal-header:after,
.modal-footer:before,
.modal-footer:after,
.item_buttons:before,
.item_buttons:after {
  content: " ";
  display: table;
}
.clearfix:after,
.dl-horizontal dd:after,
.container:after,
.container-fluid:after,
.row:after,
.form-horizontal .form-group:after,
.btn-toolbar:after,
.btn-group-vertical > .btn-group:after,
.nav:after,
.navbar:after,
.navbar-header:after,
.navbar-collapse:after,
.pager:after,
.panel-body:after,
.modal-header:after,
.modal-footer:after,
.item_buttons:after {
  clear: both;
}
.center-block {
  display: block;
  margin-left: auto;
  margin-right: auto;
}
.pull-right {
  float: right !important;
}
.pull-left {
  float: left !important;
}
.hide {
  display: none !important;
}
.show {
  display: block !important;
}
.invisible {
  visibility: hidden;
}
.text-hide {
  font: 0/0 a;
  color: transparent;
  text-shadow: none;
  background-color: transparent;
  border: 0;
}
.hidden {
  display: none !important;
}
.affix {
  position: fixed;
}
@-ms-viewport {
  width: device-width;
}
.visible-xs,
.visible-sm,
.visible-md,
.visible-lg {
  display: none !important;
}
.visible-xs-block,
.visible-xs-inline,
.visible-xs-inline-block,
.visible-sm-block,
.visible-sm-inline,
.visible-sm-inline-block,
.visible-md-block,
.visible-md-inline,
.visible-md-inline-block,
.visible-lg-block,
.visible-lg-inline,
.visible-lg-inline-block {
  display: none !important;
}
@media (max-width: 767px) {
  .visible-xs {
    display: block !important;
  }
  table.visible-xs {
    display: table !important;
  }
  tr.visible-xs {
    display: table-row !important;
  }
  th.visible-xs,
  td.visible-xs {
    display: table-cell !important;
  }
}
@media (max-width: 767px) {
  .visible-xs-block {
    display: block !important;
  }
}
@media (max-width: 767px) {
  .visible-xs-inline {
    display: inline !important;
  }
}
@media (max-width: 767px) {
  .visible-xs-inline-block {
    display: inline-block !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .visible-sm {
    display: block !important;
  }
  table.visible-sm {
    display: table !important;
  }
  tr.visible-sm {
    display: table-row !important;
  }
  th.visible-sm,
  td.visible-sm {
    display: table-cell !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .visible-sm-block {
    display: block !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .visible-sm-inline {
    display: inline !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .visible-sm-inline-block {
    display: inline-block !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .visible-md {
    display: block !important;
  }
  table.visible-md {
    display: table !important;
  }
  tr.visible-md {
    display: table-row !important;
  }
  th.visible-md,
  td.visible-md {
    display: table-cell !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .visible-md-block {
    display: block !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .visible-md-inline {
    display: inline !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .visible-md-inline-block {
    display: inline-block !important;
  }
}
@media (min-width: 1200px) {
  .visible-lg {
    display: block !important;
  }
  table.visible-lg {
    display: table !important;
  }
  tr.visible-lg {
    display: table-row !important;
  }
  th.visible-lg,
  td.visible-lg {
    display: table-cell !important;
  }
}
@media (min-width: 1200px) {
  .visible-lg-block {
    display: block !important;
  }
}
@media (min-width: 1200px) {
  .visible-lg-inline {
    display: inline !important;
  }
}
@media (min-width: 1200px) {
  .visible-lg-inline-block {
    display: inline-block !important;
  }
}
@media (max-width: 767px) {
  .hidden-xs {
    display: none !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .hidden-sm {
    display: none !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .hidden-md {
    display: none !important;
  }
}
@media (min-width: 1200px) {
  .hidden-lg {
    display: none !important;
  }
}
.visible-print {
  display: none !important;
}
@media print {
  .visible-print {
    display: block !important;
  }
  table.visible-print {
    display: table !important;
  }
  tr.visible-print {
    display: table-row !important;
  }
  th.visible-print,
  td.visible-print {
    display: table-cell !important;
  }
}
.visible-print-block {
  display: none !important;
}
@media print {
  .visible-print-block {
    display: block !important;
  }
}
.visible-print-inline {
  display: none !important;
}
@media print {
  .visible-print-inline {
    display: inline !important;
  }
}
.visible-print-inline-block {
  display: none !important;
}
@media print {
  .visible-print-inline-block {
    display: inline-block !important;
  }
}
@media print {
  .hidden-print {
    display: none !important;
  }
}
/*!
*
* Font Awesome
*
*/
/*!
 *  Font Awesome 4.2.0 by @davegandy - http://fontawesome.io - @fontawesome
 *  License - http://fontawesome.io/license (Font: SIL OFL 1.1, CSS: MIT License)
 */
/* FONT PATH
 * -------------------------- */
@font-face {
  font-family: 'FontAwesome';
  src: url('../components/font-awesome/fonts/fontawesome-webfont.eot?v=4.2.0');
  src: url('../components/font-awesome/fonts/fontawesome-webfont.eot?#iefix&v=4.2.0') format('embedded-opentype'), url('../components/font-awesome/fonts/fontawesome-webfont.woff?v=4.2.0') format('woff'), url('../components/font-awesome/fonts/fontawesome-webfont.ttf?v=4.2.0') format('truetype'), url('../components/font-awesome/fonts/fontawesome-webfont.svg?v=4.2.0#fontawesomeregular') format('svg');
  font-weight: normal;
  font-style: normal;
}
.fa {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
}
/* makes the font 33% larger relative to the icon container */
.fa-lg {
  font-size: 1.33333333em;
  line-height: 0.75em;
  vertical-align: -15%;
}
.fa-2x {
  font-size: 2em;
}
.fa-3x {
  font-size: 3em;
}
.fa-4x {
  font-size: 4em;
}
.fa-5x {
  font-size: 5em;
}
.fa-fw {
  width: 1.28571429em;
  text-align: center;
}
.fa-ul {
  padding-left: 0;
  margin-left: 2.14285714em;
  list-style-type: none;
}
.fa-ul > li {
  position: relative;
}
.fa-li {
  position: absolute;
  left: -2.14285714em;
  width: 2.14285714em;
  top: 0.14285714em;
  text-align: center;
}
.fa-li.fa-lg {
  left: -1.85714286em;
}
.fa-border {
  padding: .2em .25em .15em;
  border: solid 0.08em #eee;
  border-radius: .1em;
}
.pull-right {
  float: right;
}
.pull-left {
  float: left;
}
.fa.pull-left {
  margin-right: .3em;
}
.fa.pull-right {
  margin-left: .3em;
}
.fa-spin {
  -webkit-animation: fa-spin 2s infinite linear;
  animation: fa-spin 2s infinite linear;
}
@-webkit-keyframes fa-spin {
  0% {
    -webkit-transform: rotate(0deg);
    transform: rotate(0deg);
  }
  100% {
    -webkit-transform: rotate(359deg);
    transform: rotate(359deg);
  }
}
@keyframes fa-spin {
  0% {
    -webkit-transform: rotate(0deg);
    transform: rotate(0deg);
  }
  100% {
    -webkit-transform: rotate(359deg);
    transform: rotate(359deg);
  }
}
.fa-rotate-90 {
  filter: progid:DXImageTransform.Microsoft.BasicImage(rotation=1);
  -webkit-transform: rotate(90deg);
  -ms-transform: rotate(90deg);
  transform: rotate(90deg);
}
.fa-rotate-180 {
  filter: progid:DXImageTransform.Microsoft.BasicImage(rotation=2);
  -webkit-transform: rotate(180deg);
  -ms-transform: rotate(180deg);
  transform: rotate(180deg);
}
.fa-rotate-270 {
  filter: progid:DXImageTransform.Microsoft.BasicImage(rotation=3);
  -webkit-transform: rotate(270deg);
  -ms-transform: rotate(270deg);
  transform: rotate(270deg);
}
.fa-flip-horizontal {
  filter: progid:DXImageTransform.Microsoft.BasicImage(rotation=0, mirror=1);
  -webkit-transform: scale(-1, 1);
  -ms-transform: scale(-1, 1);
  transform: scale(-1, 1);
}
.fa-flip-vertical {
  filter: progid:DXImageTransform.Microsoft.BasicImage(rotation=2, mirror=1);
  -webkit-transform: scale(1, -1);
  -ms-transform: scale(1, -1);
  transform: scale(1, -1);
}
:root .fa-rotate-90,
:root .fa-rotate-180,
:root .fa-rotate-270,
:root .fa-flip-horizontal,
:root .fa-flip-vertical {
  filter: none;
}
.fa-stack {
  position: relative;
  display: inline-block;
  width: 2em;
  height: 2em;
  line-height: 2em;
  vertical-align: middle;
}
.fa-stack-1x,
.fa-stack-2x {
  position: absolute;
  left: 0;
  width: 100%;
  text-align: center;
}
.fa-stack-1x {
  line-height: inherit;
}
.fa-stack-2x {
  font-size: 2em;
}
.fa-inverse {
  color: #fff;
}
/* Font Awesome uses the Unicode Private Use Area (PUA) to ensure screen
   readers do not read off random characters that represent icons */
.fa-glass:before {
  content: "\f000";
}
.fa-music:before {
  content: "\f001";
}
.fa-search:before {
  content: "\f002";
}
.fa-envelope-o:before {
  content: "\f003";
}
.fa-heart:before {
  content: "\f004";
}
.fa-star:before {
  content: "\f005";
}
.fa-star-o:before {
  content: "\f006";
}
.fa-user:before {
  content: "\f007";
}
.fa-film:before {
  content: "\f008";
}
.fa-th-large:before {
  content: "\f009";
}
.fa-th:before {
  content: "\f00a";
}
.fa-th-list:before {
  content: "\f00b";
}
.fa-check:before {
  content: "\f00c";
}
.fa-remove:before,
.fa-close:before,
.fa-times:before {
  content: "\f00d";
}
.fa-search-plus:before {
  content: "\f00e";
}
.fa-search-minus:before {
  content: "\f010";
}
.fa-power-off:before {
  content: "\f011";
}
.fa-signal:before {
  content: "\f012";
}
.fa-gear:before,
.fa-cog:before {
  content: "\f013";
}
.fa-trash-o:before {
  content: "\f014";
}
.fa-home:before {
  content: "\f015";
}
.fa-file-o:before {
  content: "\f016";
}
.fa-clock-o:before {
  content: "\f017";
}
.fa-road:before {
  content: "\f018";
}
.fa-download:before {
  content: "\f019";
}
.fa-arrow-circle-o-down:before {
  content: "\f01a";
}
.fa-arrow-circle-o-up:before {
  content: "\f01b";
}
.fa-inbox:before {
  content: "\f01c";
}
.fa-play-circle-o:before {
  content: "\f01d";
}
.fa-rotate-right:before,
.fa-repeat:before {
  content: "\f01e";
}
.fa-refresh:before {
  content: "\f021";
}
.fa-list-alt:before {
  content: "\f022";
}
.fa-lock:before {
  content: "\f023";
}
.fa-flag:before {
  content: "\f024";
}
.fa-headphones:before {
  content: "\f025";
}
.fa-volume-off:before {
  content: "\f026";
}
.fa-volume-down:before {
  content: "\f027";
}
.fa-volume-up:before {
  content: "\f028";
}
.fa-qrcode:before {
  content: "\f029";
}
.fa-barcode:before {
  content: "\f02a";
}
.fa-tag:before {
  content: "\f02b";
}
.fa-tags:before {
  content: "\f02c";
}
.fa-book:before {
  content: "\f02d";
}
.fa-bookmark:before {
  content: "\f02e";
}
.fa-print:before {
  content: "\f02f";
}
.fa-camera:before {
  content: "\f030";
}
.fa-font:before {
  content: "\f031";
}
.fa-bold:before {
  content: "\f032";
}
.fa-italic:before {
  content: "\f033";
}
.fa-text-height:before {
  content: "\f034";
}
.fa-text-width:before {
  content: "\f035";
}
.fa-align-left:before {
  content: "\f036";
}
.fa-align-center:before {
  content: "\f037";
}
.fa-align-right:before {
  content: "\f038";
}
.fa-align-justify:before {
  content: "\f039";
}
.fa-list:before {
  content: "\f03a";
}
.fa-dedent:before,
.fa-outdent:before {
  content: "\f03b";
}
.fa-indent:before {
  content: "\f03c";
}
.fa-video-camera:before {
  content: "\f03d";
}
.fa-photo:before,
.fa-image:before,
.fa-picture-o:before {
  content: "\f03e";
}
.fa-pencil:before {
  content: "\f040";
}
.fa-map-marker:before {
  content: "\f041";
}
.fa-adjust:before {
  content: "\f042";
}
.fa-tint:before {
  content: "\f043";
}
.fa-edit:before,
.fa-pencil-square-o:before {
  content: "\f044";
}
.fa-share-square-o:before {
  content: "\f045";
}
.fa-check-square-o:before {
  content: "\f046";
}
.fa-arrows:before {
  content: "\f047";
}
.fa-step-backward:before {
  content: "\f048";
}
.fa-fast-backward:before {
  content: "\f049";
}
.fa-backward:before {
  content: "\f04a";
}
.fa-play:before {
  content: "\f04b";
}
.fa-pause:before {
  content: "\f04c";
}
.fa-stop:before {
  content: "\f04d";
}
.fa-forward:before {
  content: "\f04e";
}
.fa-fast-forward:before {
  content: "\f050";
}
.fa-step-forward:before {
  content: "\f051";
}
.fa-eject:before {
  content: "\f052";
}
.fa-chevron-left:before {
  content: "\f053";
}
.fa-chevron-right:before {
  content: "\f054";
}
.fa-plus-circle:before {
  content: "\f055";
}
.fa-minus-circle:before {
  content: "\f056";
}
.fa-times-circle:before {
  content: "\f057";
}
.fa-check-circle:before {
  content: "\f058";
}
.fa-question-circle:before {
  content: "\f059";
}
.fa-info-circle:before {
  content: "\f05a";
}
.fa-crosshairs:before {
  content: "\f05b";
}
.fa-times-circle-o:before {
  content: "\f05c";
}
.fa-check-circle-o:before {
  content: "\f05d";
}
.fa-ban:before {
  content: "\f05e";
}
.fa-arrow-left:before {
  content: "\f060";
}
.fa-arrow-right:before {
  content: "\f061";
}
.fa-arrow-up:before {
  content: "\f062";
}
.fa-arrow-down:before {
  content: "\f063";
}
.fa-mail-forward:before,
.fa-share:before {
  content: "\f064";
}
.fa-expand:before {
  content: "\f065";
}
.fa-compress:before {
  content: "\f066";
}
.fa-plus:before {
  content: "\f067";
}
.fa-minus:before {
  content: "\f068";
}
.fa-asterisk:before {
  content: "\f069";
}
.fa-exclamation-circle:before {
  content: "\f06a";
}
.fa-gift:before {
  content: "\f06b";
}
.fa-leaf:before {
  content: "\f06c";
}
.fa-fire:before {
  content: "\f06d";
}
.fa-eye:before {
  content: "\f06e";
}
.fa-eye-slash:before {
  content: "\f070";
}
.fa-warning:before,
.fa-exclamation-triangle:before {
  content: "\f071";
}
.fa-plane:before {
  content: "\f072";
}
.fa-calendar:before {
  content: "\f073";
}
.fa-random:before {
  content: "\f074";
}
.fa-comment:before {
  content: "\f075";
}
.fa-magnet:before {
  content: "\f076";
}
.fa-chevron-up:before {
  content: "\f077";
}
.fa-chevron-down:before {
  content: "\f078";
}
.fa-retweet:before {
  content: "\f079";
}
.fa-shopping-cart:before {
  content: "\f07a";
}
.fa-folder:before {
  content: "\f07b";
}
.fa-folder-open:before {
  content: "\f07c";
}
.fa-arrows-v:before {
  content: "\f07d";
}
.fa-arrows-h:before {
  content: "\f07e";
}
.fa-bar-chart-o:before,
.fa-bar-chart:before {
  content: "\f080";
}
.fa-twitter-square:before {
  content: "\f081";
}
.fa-facebook-square:before {
  content: "\f082";
}
.fa-camera-retro:before {
  content: "\f083";
}
.fa-key:before {
  content: "\f084";
}
.fa-gears:before,
.fa-cogs:before {
  content: "\f085";
}
.fa-comments:before {
  content: "\f086";
}
.fa-thumbs-o-up:before {
  content: "\f087";
}
.fa-thumbs-o-down:before {
  content: "\f088";
}
.fa-star-half:before {
  content: "\f089";
}
.fa-heart-o:before {
  content: "\f08a";
}
.fa-sign-out:before {
  content: "\f08b";
}
.fa-linkedin-square:before {
  content: "\f08c";
}
.fa-thumb-tack:before {
  content: "\f08d";
}
.fa-external-link:before {
  content: "\f08e";
}
.fa-sign-in:before {
  content: "\f090";
}
.fa-trophy:before {
  content: "\f091";
}
.fa-github-square:before {
  content: "\f092";
}
.fa-upload:before {
  content: "\f093";
}
.fa-lemon-o:before {
  content: "\f094";
}
.fa-phone:before {
  content: "\f095";
}
.fa-square-o:before {
  content: "\f096";
}
.fa-bookmark-o:before {
  content: "\f097";
}
.fa-phone-square:before {
  content: "\f098";
}
.fa-twitter:before {
  content: "\f099";
}
.fa-facebook:before {
  content: "\f09a";
}
.fa-github:before {
  content: "\f09b";
}
.fa-unlock:before {
  content: "\f09c";
}
.fa-credit-card:before {
  content: "\f09d";
}
.fa-rss:before {
  content: "\f09e";
}
.fa-hdd-o:before {
  content: "\f0a0";
}
.fa-bullhorn:before {
  content: "\f0a1";
}
.fa-bell:before {
  content: "\f0f3";
}
.fa-certificate:before {
  content: "\f0a3";
}
.fa-hand-o-right:before {
  content: "\f0a4";
}
.fa-hand-o-left:before {
  content: "\f0a5";
}
.fa-hand-o-up:before {
  content: "\f0a6";
}
.fa-hand-o-down:before {
  content: "\f0a7";
}
.fa-arrow-circle-left:before {
  content: "\f0a8";
}
.fa-arrow-circle-right:before {
  content: "\f0a9";
}
.fa-arrow-circle-up:before {
  content: "\f0aa";
}
.fa-arrow-circle-down:before {
  content: "\f0ab";
}
.fa-globe:before {
  content: "\f0ac";
}
.fa-wrench:before {
  content: "\f0ad";
}
.fa-tasks:before {
  content: "\f0ae";
}
.fa-filter:before {
  content: "\f0b0";
}
.fa-briefcase:before {
  content: "\f0b1";
}
.fa-arrows-alt:before {
  content: "\f0b2";
}
.fa-group:before,
.fa-users:before {
  content: "\f0c0";
}
.fa-chain:before,
.fa-link:before {
  content: "\f0c1";
}
.fa-cloud:before {
  content: "\f0c2";
}
.fa-flask:before {
  content: "\f0c3";
}
.fa-cut:before,
.fa-scissors:before {
  content: "\f0c4";
}
.fa-copy:before,
.fa-files-o:before {
  content: "\f0c5";
}
.fa-paperclip:before {
  content: "\f0c6";
}
.fa-save:before,
.fa-floppy-o:before {
  content: "\f0c7";
}
.fa-square:before {
  content: "\f0c8";
}
.fa-navicon:before,
.fa-reorder:before,
.fa-bars:before {
  content: "\f0c9";
}
.fa-list-ul:before {
  content: "\f0ca";
}
.fa-list-ol:before {
  content: "\f0cb";
}
.fa-strikethrough:before {
  content: "\f0cc";
}
.fa-underline:before {
  content: "\f0cd";
}
.fa-table:before {
  content: "\f0ce";
}
.fa-magic:before {
  content: "\f0d0";
}
.fa-truck:before {
  content: "\f0d1";
}
.fa-pinterest:before {
  content: "\f0d2";
}
.fa-pinterest-square:before {
  content: "\f0d3";
}
.fa-google-plus-square:before {
  content: "\f0d4";
}
.fa-google-plus:before {
  content: "\f0d5";
}
.fa-money:before {
  content: "\f0d6";
}
.fa-caret-down:before {
  content: "\f0d7";
}
.fa-caret-up:before {
  content: "\f0d8";
}
.fa-caret-left:before {
  content: "\f0d9";
}
.fa-caret-right:before {
  content: "\f0da";
}
.fa-columns:before {
  content: "\f0db";
}
.fa-unsorted:before,
.fa-sort:before {
  content: "\f0dc";
}
.fa-sort-down:before,
.fa-sort-desc:before {
  content: "\f0dd";
}
.fa-sort-up:before,
.fa-sort-asc:before {
  content: "\f0de";
}
.fa-envelope:before {
  content: "\f0e0";
}
.fa-linkedin:before {
  content: "\f0e1";
}
.fa-rotate-left:before,
.fa-undo:before {
  content: "\f0e2";
}
.fa-legal:before,
.fa-gavel:before {
  content: "\f0e3";
}
.fa-dashboard:before,
.fa-tachometer:before {
  content: "\f0e4";
}
.fa-comment-o:before {
  content: "\f0e5";
}
.fa-comments-o:before {
  content: "\f0e6";
}
.fa-flash:before,
.fa-bolt:before {
  content: "\f0e7";
}
.fa-sitemap:before {
  content: "\f0e8";
}
.fa-umbrella:before {
  content: "\f0e9";
}
.fa-paste:before,
.fa-clipboard:before {
  content: "\f0ea";
}
.fa-lightbulb-o:before {
  content: "\f0eb";
}
.fa-exchange:before {
  content: "\f0ec";
}
.fa-cloud-download:before {
  content: "\f0ed";
}
.fa-cloud-upload:before {
  content: "\f0ee";
}
.fa-user-md:before {
  content: "\f0f0";
}
.fa-stethoscope:before {
  content: "\f0f1";
}
.fa-suitcase:before {
  content: "\f0f2";
}
.fa-bell-o:before {
  content: "\f0a2";
}
.fa-coffee:before {
  content: "\f0f4";
}
.fa-cutlery:before {
  content: "\f0f5";
}
.fa-file-text-o:before {
  content: "\f0f6";
}
.fa-building-o:before {
  content: "\f0f7";
}
.fa-hospital-o:before {
  content: "\f0f8";
}
.fa-ambulance:before {
  content: "\f0f9";
}
.fa-medkit:before {
  content: "\f0fa";
}
.fa-fighter-jet:before {
  content: "\f0fb";
}
.fa-beer:before {
  content: "\f0fc";
}
.fa-h-square:before {
  content: "\f0fd";
}
.fa-plus-square:before {
  content: "\f0fe";
}
.fa-angle-double-left:before {
  content: "\f100";
}
.fa-angle-double-right:before {
  content: "\f101";
}
.fa-angle-double-up:before {
  content: "\f102";
}
.fa-angle-double-down:before {
  content: "\f103";
}
.fa-angle-left:before {
  content: "\f104";
}
.fa-angle-right:before {
  content: "\f105";
}
.fa-angle-up:before {
  content: "\f106";
}
.fa-angle-down:before {
  content: "\f107";
}
.fa-desktop:before {
  content: "\f108";
}
.fa-laptop:before {
  content: "\f109";
}
.fa-tablet:before {
  content: "\f10a";
}
.fa-mobile-phone:before,
.fa-mobile:before {
  content: "\f10b";
}
.fa-circle-o:before {
  content: "\f10c";
}
.fa-quote-left:before {
  content: "\f10d";
}
.fa-quote-right:before {
  content: "\f10e";
}
.fa-spinner:before {
  content: "\f110";
}
.fa-circle:before {
  content: "\f111";
}
.fa-mail-reply:before,
.fa-reply:before {
  content: "\f112";
}
.fa-github-alt:before {
  content: "\f113";
}
.fa-folder-o:before {
  content: "\f114";
}
.fa-folder-open-o:before {
  content: "\f115";
}
.fa-smile-o:before {
  content: "\f118";
}
.fa-frown-o:before {
  content: "\f119";
}
.fa-meh-o:before {
  content: "\f11a";
}
.fa-gamepad:before {
  content: "\f11b";
}
.fa-keyboard-o:before {
  content: "\f11c";
}
.fa-flag-o:before {
  content: "\f11d";
}
.fa-flag-checkered:before {
  content: "\f11e";
}
.fa-terminal:before {
  content: "\f120";
}
.fa-code:before {
  content: "\f121";
}
.fa-mail-reply-all:before,
.fa-reply-all:before {
  content: "\f122";
}
.fa-star-half-empty:before,
.fa-star-half-full:before,
.fa-star-half-o:before {
  content: "\f123";
}
.fa-location-arrow:before {
  content: "\f124";
}
.fa-crop:before {
  content: "\f125";
}
.fa-code-fork:before {
  content: "\f126";
}
.fa-unlink:before,
.fa-chain-broken:before {
  content: "\f127";
}
.fa-question:before {
  content: "\f128";
}
.fa-info:before {
  content: "\f129";
}
.fa-exclamation:before {
  content: "\f12a";
}
.fa-superscript:before {
  content: "\f12b";
}
.fa-subscript:before {
  content: "\f12c";
}
.fa-eraser:before {
  content: "\f12d";
}
.fa-puzzle-piece:before {
  content: "\f12e";
}
.fa-microphone:before {
  content: "\f130";
}
.fa-microphone-slash:before {
  content: "\f131";
}
.fa-shield:before {
  content: "\f132";
}
.fa-calendar-o:before {
  content: "\f133";
}
.fa-fire-extinguisher:before {
  content: "\f134";
}
.fa-rocket:before {
  content: "\f135";
}
.fa-maxcdn:before {
  content: "\f136";
}
.fa-chevron-circle-left:before {
  content: "\f137";
}
.fa-chevron-circle-right:before {
  content: "\f138";
}
.fa-chevron-circle-up:before {
  content: "\f139";
}
.fa-chevron-circle-down:before {
  content: "\f13a";
}
.fa-html5:before {
  content: "\f13b";
}
.fa-css3:before {
  content: "\f13c";
}
.fa-anchor:before {
  content: "\f13d";
}
.fa-unlock-alt:before {
  content: "\f13e";
}
.fa-bullseye:before {
  content: "\f140";
}
.fa-ellipsis-h:before {
  content: "\f141";
}
.fa-ellipsis-v:before {
  content: "\f142";
}
.fa-rss-square:before {
  content: "\f143";
}
.fa-play-circle:before {
  content: "\f144";
}
.fa-ticket:before {
  content: "\f145";
}
.fa-minus-square:before {
  content: "\f146";
}
.fa-minus-square-o:before {
  content: "\f147";
}
.fa-level-up:before {
  content: "\f148";
}
.fa-level-down:before {
  content: "\f149";
}
.fa-check-square:before {
  content: "\f14a";
}
.fa-pencil-square:before {
  content: "\f14b";
}
.fa-external-link-square:before {
  content: "\f14c";
}
.fa-share-square:before {
  content: "\f14d";
}
.fa-compass:before {
  content: "\f14e";
}
.fa-toggle-down:before,
.fa-caret-square-o-down:before {
  content: "\f150";
}
.fa-toggle-up:before,
.fa-caret-square-o-up:before {
  content: "\f151";
}
.fa-toggle-right:before,
.fa-caret-square-o-right:before {
  content: "\f152";
}
.fa-euro:before,
.fa-eur:before {
  content: "\f153";
}
.fa-gbp:before {
  content: "\f154";
}
.fa-dollar:before,
.fa-usd:before {
  content: "\f155";
}
.fa-rupee:before,
.fa-inr:before {
  content: "\f156";
}
.fa-cny:before,
.fa-rmb:before,
.fa-yen:before,
.fa-jpy:before {
  content: "\f157";
}
.fa-ruble:before,
.fa-rouble:before,
.fa-rub:before {
  content: "\f158";
}
.fa-won:before,
.fa-krw:before {
  content: "\f159";
}
.fa-bitcoin:before,
.fa-btc:before {
  content: "\f15a";
}
.fa-file:before {
  content: "\f15b";
}
.fa-file-text:before {
  content: "\f15c";
}
.fa-sort-alpha-asc:before {
  content: "\f15d";
}
.fa-sort-alpha-desc:before {
  content: "\f15e";
}
.fa-sort-amount-asc:before {
  content: "\f160";
}
.fa-sort-amount-desc:before {
  content: "\f161";
}
.fa-sort-numeric-asc:before {
  content: "\f162";
}
.fa-sort-numeric-desc:before {
  content: "\f163";
}
.fa-thumbs-up:before {
  content: "\f164";
}
.fa-thumbs-down:before {
  content: "\f165";
}
.fa-youtube-square:before {
  content: "\f166";
}
.fa-youtube:before {
  content: "\f167";
}
.fa-xing:before {
  content: "\f168";
}
.fa-xing-square:before {
  content: "\f169";
}
.fa-youtube-play:before {
  content: "\f16a";
}
.fa-dropbox:before {
  content: "\f16b";
}
.fa-stack-overflow:before {
  content: "\f16c";
}
.fa-instagram:before {
  content: "\f16d";
}
.fa-flickr:before {
  content: "\f16e";
}
.fa-adn:before {
  content: "\f170";
}
.fa-bitbucket:before {
  content: "\f171";
}
.fa-bitbucket-square:before {
  content: "\f172";
}
.fa-tumblr:before {
  content: "\f173";
}
.fa-tumblr-square:before {
  content: "\f174";
}
.fa-long-arrow-down:before {
  content: "\f175";
}
.fa-long-arrow-up:before {
  content: "\f176";
}
.fa-long-arrow-left:before {
  content: "\f177";
}
.fa-long-arrow-right:before {
  content: "\f178";
}
.fa-apple:before {
  content: "\f179";
}
.fa-windows:before {
  content: "\f17a";
}
.fa-android:before {
  content: "\f17b";
}
.fa-linux:before {
  content: "\f17c";
}
.fa-dribbble:before {
  content: "\f17d";
}
.fa-skype:before {
  content: "\f17e";
}
.fa-foursquare:before {
  content: "\f180";
}
.fa-trello:before {
  content: "\f181";
}
.fa-female:before {
  content: "\f182";
}
.fa-male:before {
  content: "\f183";
}
.fa-gittip:before {
  content: "\f184";
}
.fa-sun-o:before {
  content: "\f185";
}
.fa-moon-o:before {
  content: "\f186";
}
.fa-archive:before {
  content: "\f187";
}
.fa-bug:before {
  content: "\f188";
}
.fa-vk:before {
  content: "\f189";
}
.fa-weibo:before {
  content: "\f18a";
}
.fa-renren:before {
  content: "\f18b";
}
.fa-pagelines:before {
  content: "\f18c";
}
.fa-stack-exchange:before {
  content: "\f18d";
}
.fa-arrow-circle-o-right:before {
  content: "\f18e";
}
.fa-arrow-circle-o-left:before {
  content: "\f190";
}
.fa-toggle-left:before,
.fa-caret-square-o-left:before {
  content: "\f191";
}
.fa-dot-circle-o:before {
  content: "\f192";
}
.fa-wheelchair:before {
  content: "\f193";
}
.fa-vimeo-square:before {
  content: "\f194";
}
.fa-turkish-lira:before,
.fa-try:before {
  content: "\f195";
}
.fa-plus-square-o:before {
  content: "\f196";
}
.fa-space-shuttle:before {
  content: "\f197";
}
.fa-slack:before {
  content: "\f198";
}
.fa-envelope-square:before {
  content: "\f199";
}
.fa-wordpress:before {
  content: "\f19a";
}
.fa-openid:before {
  content: "\f19b";
}
.fa-institution:before,
.fa-bank:before,
.fa-university:before {
  content: "\f19c";
}
.fa-mortar-board:before,
.fa-graduation-cap:before {
  content: "\f19d";
}
.fa-yahoo:before {
  content: "\f19e";
}
.fa-google:before {
  content: "\f1a0";
}
.fa-reddit:before {
  content: "\f1a1";
}
.fa-reddit-square:before {
  content: "\f1a2";
}
.fa-stumbleupon-circle:before {
  content: "\f1a3";
}
.fa-stumbleupon:before {
  content: "\f1a4";
}
.fa-delicious:before {
  content: "\f1a5";
}
.fa-digg:before {
  content: "\f1a6";
}
.fa-pied-piper:before {
  content: "\f1a7";
}
.fa-pied-piper-alt:before {
  content: "\f1a8";
}
.fa-drupal:before {
  content: "\f1a9";
}
.fa-joomla:before {
  content: "\f1aa";
}
.fa-language:before {
  content: "\f1ab";
}
.fa-fax:before {
  content: "\f1ac";
}
.fa-building:before {
  content: "\f1ad";
}
.fa-child:before {
  content: "\f1ae";
}
.fa-paw:before {
  content: "\f1b0";
}
.fa-spoon:before {
  content: "\f1b1";
}
.fa-cube:before {
  content: "\f1b2";
}
.fa-cubes:before {
  content: "\f1b3";
}
.fa-behance:before {
  content: "\f1b4";
}
.fa-behance-square:before {
  content: "\f1b5";
}
.fa-steam:before {
  content: "\f1b6";
}
.fa-steam-square:before {
  content: "\f1b7";
}
.fa-recycle:before {
  content: "\f1b8";
}
.fa-automobile:before,
.fa-car:before {
  content: "\f1b9";
}
.fa-cab:before,
.fa-taxi:before {
  content: "\f1ba";
}
.fa-tree:before {
  content: "\f1bb";
}
.fa-spotify:before {
  content: "\f1bc";
}
.fa-deviantart:before {
  content: "\f1bd";
}
.fa-soundcloud:before {
  content: "\f1be";
}
.fa-database:before {
  content: "\f1c0";
}
.fa-file-pdf-o:before {
  content: "\f1c1";
}
.fa-file-word-o:before {
  content: "\f1c2";
}
.fa-file-excel-o:before {
  content: "\f1c3";
}
.fa-file-powerpoint-o:before {
  content: "\f1c4";
}
.fa-file-photo-o:before,
.fa-file-picture-o:before,
.fa-file-image-o:before {
  content: "\f1c5";
}
.fa-file-zip-o:before,
.fa-file-archive-o:before {
  content: "\f1c6";
}
.fa-file-sound-o:before,
.fa-file-audio-o:before {
  content: "\f1c7";
}
.fa-file-movie-o:before,
.fa-file-video-o:before {
  content: "\f1c8";
}
.fa-file-code-o:before {
  content: "\f1c9";
}
.fa-vine:before {
  content: "\f1ca";
}
.fa-codepen:before {
  content: "\f1cb";
}
.fa-jsfiddle:before {
  content: "\f1cc";
}
.fa-life-bouy:before,
.fa-life-buoy:before,
.fa-life-saver:before,
.fa-support:before,
.fa-life-ring:before {
  content: "\f1cd";
}
.fa-circle-o-notch:before {
  content: "\f1ce";
}
.fa-ra:before,
.fa-rebel:before {
  content: "\f1d0";
}
.fa-ge:before,
.fa-empire:before {
  content: "\f1d1";
}
.fa-git-square:before {
  content: "\f1d2";
}
.fa-git:before {
  content: "\f1d3";
}
.fa-hacker-news:before {
  content: "\f1d4";
}
.fa-tencent-weibo:before {
  content: "\f1d5";
}
.fa-qq:before {
  content: "\f1d6";
}
.fa-wechat:before,
.fa-weixin:before {
  content: "\f1d7";
}
.fa-send:before,
.fa-paper-plane:before {
  content: "\f1d8";
}
.fa-send-o:before,
.fa-paper-plane-o:before {
  content: "\f1d9";
}
.fa-history:before {
  content: "\f1da";
}
.fa-circle-thin:before {
  content: "\f1db";
}
.fa-header:before {
  content: "\f1dc";
}
.fa-paragraph:before {
  content: "\f1dd";
}
.fa-sliders:before {
  content: "\f1de";
}
.fa-share-alt:before {
  content: "\f1e0";
}
.fa-share-alt-square:before {
  content: "\f1e1";
}
.fa-bomb:before {
  content: "\f1e2";
}
.fa-soccer-ball-o:before,
.fa-futbol-o:before {
  content: "\f1e3";
}
.fa-tty:before {
  content: "\f1e4";
}
.fa-binoculars:before {
  content: "\f1e5";
}
.fa-plug:before {
  content: "\f1e6";
}
.fa-slideshare:before {
  content: "\f1e7";
}
.fa-twitch:before {
  content: "\f1e8";
}
.fa-yelp:before {
  content: "\f1e9";
}
.fa-newspaper-o:before {
  content: "\f1ea";
}
.fa-wifi:before {
  content: "\f1eb";
}
.fa-calculator:before {
  content: "\f1ec";
}
.fa-paypal:before {
  content: "\f1ed";
}
.fa-google-wallet:before {
  content: "\f1ee";
}
.fa-cc-visa:before {
  content: "\f1f0";
}
.fa-cc-mastercard:before {
  content: "\f1f1";
}
.fa-cc-discover:before {
  content: "\f1f2";
}
.fa-cc-amex:before {
  content: "\f1f3";
}
.fa-cc-paypal:before {
  content: "\f1f4";
}
.fa-cc-stripe:before {
  content: "\f1f5";
}
.fa-bell-slash:before {
  content: "\f1f6";
}
.fa-bell-slash-o:before {
  content: "\f1f7";
}
.fa-trash:before {
  content: "\f1f8";
}
.fa-copyright:before {
  content: "\f1f9";
}
.fa-at:before {
  content: "\f1fa";
}
.fa-eyedropper:before {
  content: "\f1fb";
}
.fa-paint-brush:before {
  content: "\f1fc";
}
.fa-birthday-cake:before {
  content: "\f1fd";
}
.fa-area-chart:before {
  content: "\f1fe";
}
.fa-pie-chart:before {
  content: "\f200";
}
.fa-line-chart:before {
  content: "\f201";
}
.fa-lastfm:before {
  content: "\f202";
}
.fa-lastfm-square:before {
  content: "\f203";
}
.fa-toggle-off:before {
  content: "\f204";
}
.fa-toggle-on:before {
  content: "\f205";
}
.fa-bicycle:before {
  content: "\f206";
}
.fa-bus:before {
  content: "\f207";
}
.fa-ioxhost:before {
  content: "\f208";
}
.fa-angellist:before {
  content: "\f209";
}
.fa-cc:before {
  content: "\f20a";
}
.fa-shekel:before,
.fa-sheqel:before,
.fa-ils:before {
  content: "\f20b";
}
.fa-meanpath:before {
  content: "\f20c";
}
/*!
*
* IPython base
*
*/
.modal.fade .modal-dialog {
  -webkit-transform: translate(0, 0);
  -ms-transform: translate(0, 0);
  -o-transform: translate(0, 0);
  transform: translate(0, 0);
}
code {
  color: #000;
}
pre {
  font-size: inherit;
  line-height: inherit;
}
label {
  font-weight: normal;
}
/* Make the page background atleast 100% the height of the view port */
/* Make the page itself atleast 70% the height of the view port */
.border-box-sizing {
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
.corner-all {
  border-radius: 2px;
}
.no-padding {
  padding: 0px;
}
/* Flexible box model classes */
/* Taken from Alex Russell http://infrequently.org/2009/08/css-3-progress/ */
/* This file is a compatability layer.  It allows the usage of flexible box 
model layouts accross multiple browsers, including older browsers.  The newest,
universal implementation of the flexible box model is used when available (see
`Modern browsers` comments below).  Browsers that are known to implement this 
new spec completely include:

    Firefox 28.0+
    Chrome 29.0+
    Internet Explorer 11+ 
    Opera 17.0+

Browsers not listed, including Safari, are supported via the styling under the
`Old browsers` comments below.
*/
.hbox {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
.hbox > * {
  /* Old browsers */
  -webkit-box-flex: 0;
  -moz-box-flex: 0;
  box-flex: 0;
  /* Modern browsers */
  flex: none;
}
.vbox {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
}
.vbox > * {
  /* Old browsers */
  -webkit-box-flex: 0;
  -moz-box-flex: 0;
  box-flex: 0;
  /* Modern browsers */
  flex: none;
}
.hbox.reverse,
.vbox.reverse,
.reverse {
  /* Old browsers */
  -webkit-box-direction: reverse;
  -moz-box-direction: reverse;
  box-direction: reverse;
  /* Modern browsers */
  flex-direction: row-reverse;
}
.hbox.box-flex0,
.vbox.box-flex0,
.box-flex0 {
  /* Old browsers */
  -webkit-box-flex: 0;
  -moz-box-flex: 0;
  box-flex: 0;
  /* Modern browsers */
  flex: none;
  width: auto;
}
.hbox.box-flex1,
.vbox.box-flex1,
.box-flex1 {
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
}
.hbox.box-flex,
.vbox.box-flex,
.box-flex {
  /* Old browsers */
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
}
.hbox.box-flex2,
.vbox.box-flex2,
.box-flex2 {
  /* Old browsers */
  -webkit-box-flex: 2;
  -moz-box-flex: 2;
  box-flex: 2;
  /* Modern browsers */
  flex: 2;
}
.box-group1 {
  /*  Deprecated */
  -webkit-box-flex-group: 1;
  -moz-box-flex-group: 1;
  box-flex-group: 1;
}
.box-group2 {
  /* Deprecated */
  -webkit-box-flex-group: 2;
  -moz-box-flex-group: 2;
  box-flex-group: 2;
}
.hbox.start,
.vbox.start,
.start {
  /* Old browsers */
  -webkit-box-pack: start;
  -moz-box-pack: start;
  box-pack: start;
  /* Modern browsers */
  justify-content: flex-start;
}
.hbox.end,
.vbox.end,
.end {
  /* Old browsers */
  -webkit-box-pack: end;
  -moz-box-pack: end;
  box-pack: end;
  /* Modern browsers */
  justify-content: flex-end;
}
.hbox.center,
.vbox.center,
.center {
  /* Old browsers */
  -webkit-box-pack: center;
  -moz-box-pack: center;
  box-pack: center;
  /* Modern browsers */
  justify-content: center;
}
.hbox.baseline,
.vbox.baseline,
.baseline {
  /* Old browsers */
  -webkit-box-pack: baseline;
  -moz-box-pack: baseline;
  box-pack: baseline;
  /* Modern browsers */
  justify-content: baseline;
}
.hbox.stretch,
.vbox.stretch,
.stretch {
  /* Old browsers */
  -webkit-box-pack: stretch;
  -moz-box-pack: stretch;
  box-pack: stretch;
  /* Modern browsers */
  justify-content: stretch;
}
.hbox.align-start,
.vbox.align-start,
.align-start {
  /* Old browsers */
  -webkit-box-align: start;
  -moz-box-align: start;
  box-align: start;
  /* Modern browsers */
  align-items: flex-start;
}
.hbox.align-end,
.vbox.align-end,
.align-end {
  /* Old browsers */
  -webkit-box-align: end;
  -moz-box-align: end;
  box-align: end;
  /* Modern browsers */
  align-items: flex-end;
}
.hbox.align-center,
.vbox.align-center,
.align-center {
  /* Old browsers */
  -webkit-box-align: center;
  -moz-box-align: center;
  box-align: center;
  /* Modern browsers */
  align-items: center;
}
.hbox.align-baseline,
.vbox.align-baseline,
.align-baseline {
  /* Old browsers */
  -webkit-box-align: baseline;
  -moz-box-align: baseline;
  box-align: baseline;
  /* Modern browsers */
  align-items: baseline;
}
.hbox.align-stretch,
.vbox.align-stretch,
.align-stretch {
  /* Old browsers */
  -webkit-box-align: stretch;
  -moz-box-align: stretch;
  box-align: stretch;
  /* Modern browsers */
  align-items: stretch;
}
div.error {
  margin: 2em;
  text-align: center;
}
div.error > h1 {
  font-size: 500%;
  line-height: normal;
}
div.error > p {
  font-size: 200%;
  line-height: normal;
}
div.traceback-wrapper {
  text-align: left;
  max-width: 800px;
  margin: auto;
}
/**
 * Primary styles
 *
 * Author: Jupyter Development Team
 */
body {
  background-color: #fff;
  /* This makes sure that the body covers the entire window and needs to
       be in a different element than the display: box in wrapper below */
  position: absolute;
  left: 0px;
  right: 0px;
  top: 0px;
  bottom: 0px;
  overflow: visible;
}
body > #header {
  /* Initially hidden to prevent FLOUC */
  display: none;
  background-color: #fff;
  /* Display over codemirror */
  position: relative;
  z-index: 100;
}
body > #header #header-container {
  padding-bottom: 5px;
  padding-top: 5px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
body > #header .header-bar {
  width: 100%;
  height: 1px;
  background: #e7e7e7;
  margin-bottom: -1px;
}
@media print {
  body > #header {
    display: none !important;
  }
}
#header-spacer {
  width: 100%;
  visibility: hidden;
}
@media print {
  #header-spacer {
    display: none;
  }
}
#ipython_notebook {
  padding-left: 0px;
  padding-top: 1px;
  padding-bottom: 1px;
}
@media (max-width: 991px) {
  #ipython_notebook {
    margin-left: 10px;
  }
}
#noscript {
  width: auto;
  padding-top: 16px;
  padding-bottom: 16px;
  text-align: center;
  font-size: 22px;
  color: red;
  font-weight: bold;
}
#ipython_notebook img {
  height: 28px;
}
#site {
  width: 100%;
  display: none;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  overflow: auto;
}
@media print {
  #site {
    height: auto !important;
  }
}
/* Smaller buttons */
.ui-button .ui-button-text {
  padding: 0.2em 0.8em;
  font-size: 77%;
}
input.ui-button {
  padding: 0.3em 0.9em;
}
span#login_widget {
  float: right;
}
span#login_widget > .button,
#logout {
  color: #333;
  background-color: #fff;
  border-color: #ccc;
}
span#login_widget > .button:focus,
#logout:focus,
span#login_widget > .button.focus,
#logout.focus {
  color: #333;
  background-color: #e6e6e6;
  border-color: #8c8c8c;
}
span#login_widget > .button:hover,
#logout:hover {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
span#login_widget > .button:active,
#logout:active,
span#login_widget > .button.active,
#logout.active,
.open > .dropdown-togglespan#login_widget > .button,
.open > .dropdown-toggle#logout {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
span#login_widget > .button:active:hover,
#logout:active:hover,
span#login_widget > .button.active:hover,
#logout.active:hover,
.open > .dropdown-togglespan#login_widget > .button:hover,
.open > .dropdown-toggle#logout:hover,
span#login_widget > .button:active:focus,
#logout:active:focus,
span#login_widget > .button.active:focus,
#logout.active:focus,
.open > .dropdown-togglespan#login_widget > .button:focus,
.open > .dropdown-toggle#logout:focus,
span#login_widget > .button:active.focus,
#logout:active.focus,
span#login_widget > .button.active.focus,
#logout.active.focus,
.open > .dropdown-togglespan#login_widget > .button.focus,
.open > .dropdown-toggle#logout.focus {
  color: #333;
  background-color: #d4d4d4;
  border-color: #8c8c8c;
}
span#login_widget > .button:active,
#logout:active,
span#login_widget > .button.active,
#logout.active,
.open > .dropdown-togglespan#login_widget > .button,
.open > .dropdown-toggle#logout {
  background-image: none;
}
span#login_widget > .button.disabled:hover,
#logout.disabled:hover,
span#login_widget > .button[disabled]:hover,
#logout[disabled]:hover,
fieldset[disabled] span#login_widget > .button:hover,
fieldset[disabled] #logout:hover,
span#login_widget > .button.disabled:focus,
#logout.disabled:focus,
span#login_widget > .button[disabled]:focus,
#logout[disabled]:focus,
fieldset[disabled] span#login_widget > .button:focus,
fieldset[disabled] #logout:focus,
span#login_widget > .button.disabled.focus,
#logout.disabled.focus,
span#login_widget > .button[disabled].focus,
#logout[disabled].focus,
fieldset[disabled] span#login_widget > .button.focus,
fieldset[disabled] #logout.focus {
  background-color: #fff;
  border-color: #ccc;
}
span#login_widget > .button .badge,
#logout .badge {
  color: #fff;
  background-color: #333;
}
.nav-header {
  text-transform: none;
}
#header > span {
  margin-top: 10px;
}
.modal_stretch .modal-dialog {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
  min-height: 80vh;
}
.modal_stretch .modal-dialog .modal-body {
  max-height: calc(100vh - 200px);
  overflow: auto;
  flex: 1;
}
@media (min-width: 768px) {
  .modal .modal-dialog {
    width: 700px;
  }
}
@media (min-width: 768px) {
  select.form-control {
    margin-left: 12px;
    margin-right: 12px;
  }
}
/*!
*
* IPython auth
*
*/
.center-nav {
  display: inline-block;
  margin-bottom: -4px;
}
/*!
*
* IPython tree view
*
*/
/* We need an invisible input field on top of the sentense*/
/* "Drag file onto the list ..." */
.alternate_upload {
  background-color: none;
  display: inline;
}
.alternate_upload.form {
  padding: 0;
  margin: 0;
}
.alternate_upload input.fileinput {
  text-align: center;
  vertical-align: middle;
  display: inline;
  opacity: 0;
  z-index: 2;
  width: 12ex;
  margin-right: -12ex;
}
.alternate_upload .btn-upload {
  height: 22px;
}
/**
 * Primary styles
 *
 * Author: Jupyter Development Team
 */
ul#tabs {
  margin-bottom: 4px;
}
ul#tabs a {
  padding-top: 6px;
  padding-bottom: 4px;
}
ul.breadcrumb a:focus,
ul.breadcrumb a:hover {
  text-decoration: none;
}
ul.breadcrumb i.icon-home {
  font-size: 16px;
  margin-right: 4px;
}
ul.breadcrumb span {
  color: #5e5e5e;
}
.list_toolbar {
  padding: 4px 0 4px 0;
  vertical-align: middle;
}
.list_toolbar .tree-buttons {
  padding-top: 1px;
}
.dynamic-buttons {
  padding-top: 3px;
  display: inline-block;
}
.list_toolbar [class*="span"] {
  min-height: 24px;
}
.list_header {
  font-weight: bold;
  background-color: #EEE;
}
.list_placeholder {
  font-weight: bold;
  padding-top: 4px;
  padding-bottom: 4px;
  padding-left: 7px;
  padding-right: 7px;
}
.list_container {
  margin-top: 4px;
  margin-bottom: 20px;
  border: 1px solid #ddd;
  border-radius: 2px;
}
.list_container > div {
  border-bottom: 1px solid #ddd;
}
.list_container > div:hover .list-item {
  background-color: red;
}
.list_container > div:last-child {
  border: none;
}
.list_item:hover .list_item {
  background-color: #ddd;
}
.list_item a {
  text-decoration: none;
}
.list_item:hover {
  background-color: #fafafa;
}
.list_header > div,
.list_item > div {
  padding-top: 4px;
  padding-bottom: 4px;
  padding-left: 7px;
  padding-right: 7px;
  line-height: 22px;
}
.list_header > div input,
.list_item > div input {
  margin-right: 7px;
  margin-left: 14px;
  vertical-align: baseline;
  line-height: 22px;
  position: relative;
  top: -1px;
}
.list_header > div .item_link,
.list_item > div .item_link {
  margin-left: -1px;
  vertical-align: baseline;
  line-height: 22px;
}
.new-file input[type=checkbox] {
  visibility: hidden;
}
.item_name {
  line-height: 22px;
  height: 24px;
}
.item_icon {
  font-size: 14px;
  color: #5e5e5e;
  margin-right: 7px;
  margin-left: 7px;
  line-height: 22px;
  vertical-align: baseline;
}
.item_buttons {
  line-height: 1em;
  margin-left: -5px;
}
.item_buttons .btn,
.item_buttons .btn-group,
.item_buttons .input-group {
  float: left;
}
.item_buttons > .btn,
.item_buttons > .btn-group,
.item_buttons > .input-group {
  margin-left: 5px;
}
.item_buttons .btn {
  min-width: 13ex;
}
.item_buttons .running-indicator {
  padding-top: 4px;
  color: #5cb85c;
}
.item_buttons .kernel-name {
  padding-top: 4px;
  color: #5bc0de;
  margin-right: 7px;
  float: left;
}
.toolbar_info {
  height: 24px;
  line-height: 24px;
}
.list_item input:not([type=checkbox]) {
  padding-top: 3px;
  padding-bottom: 3px;
  height: 22px;
  line-height: 14px;
  margin: 0px;
}
.highlight_text {
  color: blue;
}
#project_name {
  display: inline-block;
  padding-left: 7px;
  margin-left: -2px;
}
#project_name > .breadcrumb {
  padding: 0px;
  margin-bottom: 0px;
  background-color: transparent;
  font-weight: bold;
}
#tree-selector {
  padding-right: 0px;
}
#button-select-all {
  min-width: 50px;
}
#select-all {
  margin-left: 7px;
  margin-right: 2px;
}
.menu_icon {
  margin-right: 2px;
}
.tab-content .row {
  margin-left: 0px;
  margin-right: 0px;
}
.folder_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f114";
}
.folder_icon:before.pull-left {
  margin-right: .3em;
}
.folder_icon:before.pull-right {
  margin-left: .3em;
}
.notebook_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f02d";
  position: relative;
  top: -1px;
}
.notebook_icon:before.pull-left {
  margin-right: .3em;
}
.notebook_icon:before.pull-right {
  margin-left: .3em;
}
.running_notebook_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f02d";
  position: relative;
  top: -1px;
  color: #5cb85c;
}
.running_notebook_icon:before.pull-left {
  margin-right: .3em;
}
.running_notebook_icon:before.pull-right {
  margin-left: .3em;
}
.file_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f016";
  position: relative;
  top: -2px;
}
.file_icon:before.pull-left {
  margin-right: .3em;
}
.file_icon:before.pull-right {
  margin-left: .3em;
}
#notebook_toolbar .pull-right {
  padding-top: 0px;
  margin-right: -1px;
}
ul#new-menu {
  left: auto;
  right: 0;
}
.kernel-menu-icon {
  padding-right: 12px;
  width: 24px;
  content: "\f096";
}
.kernel-menu-icon:before {
  content: "\f096";
}
.kernel-menu-icon-current:before {
  content: "\f00c";
}
#tab_content {
  padding-top: 20px;
}
#running .panel-group .panel {
  margin-top: 3px;
  margin-bottom: 1em;
}
#running .panel-group .panel .panel-heading {
  background-color: #EEE;
  padding-top: 4px;
  padding-bottom: 4px;
  padding-left: 7px;
  padding-right: 7px;
  line-height: 22px;
}
#running .panel-group .panel .panel-heading a:focus,
#running .panel-group .panel .panel-heading a:hover {
  text-decoration: none;
}
#running .panel-group .panel .panel-body {
  padding: 0px;
}
#running .panel-group .panel .panel-body .list_container {
  margin-top: 0px;
  margin-bottom: 0px;
  border: 0px;
  border-radius: 0px;
}
#running .panel-group .panel .panel-body .list_container .list_item {
  border-bottom: 1px solid #ddd;
}
#running .panel-group .panel .panel-body .list_container .list_item:last-child {
  border-bottom: 0px;
}
.delete-button {
  display: none;
}
.duplicate-button {
  display: none;
}
.rename-button {
  display: none;
}
.shutdown-button {
  display: none;
}
.dynamic-instructions {
  display: inline-block;
  padding-top: 4px;
}
/*!
*
* IPython text editor webapp
*
*/
.selected-keymap i.fa {
  padding: 0px 5px;
}
.selected-keymap i.fa:before {
  content: "\f00c";
}
#mode-menu {
  overflow: auto;
  max-height: 20em;
}
.edit_app #header {
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
}
.edit_app #menubar .navbar {
  /* Use a negative 1 bottom margin, so the border overlaps the border of the
    header */
  margin-bottom: -1px;
}
.dirty-indicator {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  width: 20px;
}
.dirty-indicator.pull-left {
  margin-right: .3em;
}
.dirty-indicator.pull-right {
  margin-left: .3em;
}
.dirty-indicator-dirty {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  width: 20px;
}
.dirty-indicator-dirty.pull-left {
  margin-right: .3em;
}
.dirty-indicator-dirty.pull-right {
  margin-left: .3em;
}
.dirty-indicator-clean {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  width: 20px;
}
.dirty-indicator-clean.pull-left {
  margin-right: .3em;
}
.dirty-indicator-clean.pull-right {
  margin-left: .3em;
}
.dirty-indicator-clean:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f00c";
}
.dirty-indicator-clean:before.pull-left {
  margin-right: .3em;
}
.dirty-indicator-clean:before.pull-right {
  margin-left: .3em;
}
#filename {
  font-size: 16pt;
  display: table;
  padding: 0px 5px;
}
#current-mode {
  padding-left: 5px;
  padding-right: 5px;
}
#texteditor-backdrop {
  padding-top: 20px;
  padding-bottom: 20px;
}
@media not print {
  #texteditor-backdrop {
    background-color: #EEE;
  }
}
@media print {
  #texteditor-backdrop #texteditor-container .CodeMirror-gutter,
  #texteditor-backdrop #texteditor-container .CodeMirror-gutters {
    background-color: #fff;
  }
}
@media not print {
  #texteditor-backdrop #texteditor-container .CodeMirror-gutter,
  #texteditor-backdrop #texteditor-container .CodeMirror-gutters {
    background-color: #fff;
  }
}
@media not print {
  #texteditor-backdrop #texteditor-container {
    padding: 0px;
    background-color: #fff;
    -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
    box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  }
}
/*!
*
* IPython notebook
*
*/
/* CSS font colors for translated ANSI colors. */
.ansibold {
  font-weight: bold;
}
/* use dark versions for foreground, to improve visibility */
.ansiblack {
  color: black;
}
.ansired {
  color: darkred;
}
.ansigreen {
  color: darkgreen;
}
.ansiyellow {
  color: #c4a000;
}
.ansiblue {
  color: darkblue;
}
.ansipurple {
  color: darkviolet;
}
.ansicyan {
  color: steelblue;
}
.ansigray {
  color: gray;
}
/* and light for background, for the same reason */
.ansibgblack {
  background-color: black;
}
.ansibgred {
  background-color: red;
}
.ansibggreen {
  background-color: green;
}
.ansibgyellow {
  background-color: yellow;
}
.ansibgblue {
  background-color: blue;
}
.ansibgpurple {
  background-color: magenta;
}
.ansibgcyan {
  background-color: cyan;
}
.ansibggray {
  background-color: gray;
}
div.cell {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
  border-radius: 2px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  border-width: 1px;
  border-style: solid;
  border-color: transparent;
  width: 100%;
  padding: 5px;
  /* This acts as a spacer between cells, that is outside the border */
  margin: 0px;
  outline: none;
  border-left-width: 1px;
  padding-left: 5px;
  background: linear-gradient(to right, transparent -40px, transparent 1px, transparent 1px, transparent 100%);
}
div.cell.jupyter-soft-selected {
  border-left-color: #90CAF9;
  border-left-color: #E3F2FD;
  border-left-width: 1px;
  padding-left: 5px;
  border-right-color: #E3F2FD;
  border-right-width: 1px;
  background: #E3F2FD;
}
@media print {
  div.cell.jupyter-soft-selected {
    border-color: transparent;
  }
}
div.cell.selected {
  border-color: #ababab;
  border-left-width: 0px;
  padding-left: 6px;
  background: linear-gradient(to right, #42A5F5 -40px, #42A5F5 5px, transparent 5px, transparent 100%);
}
@media print {
  div.cell.selected {
    border-color: transparent;
  }
}
div.cell.selected.jupyter-soft-selected {
  border-left-width: 0;
  padding-left: 6px;
  background: linear-gradient(to right, #42A5F5 -40px, #42A5F5 7px, #E3F2FD 7px, #E3F2FD 100%);
}
.edit_mode div.cell.selected {
  border-color: #66BB6A;
  border-left-width: 0px;
  padding-left: 6px;
  background: linear-gradient(to right, #66BB6A -40px, #66BB6A 5px, transparent 5px, transparent 100%);
}
@media print {
  .edit_mode div.cell.selected {
    border-color: transparent;
  }
}
.prompt {
  /* This needs to be wide enough for 3 digit prompt numbers: In[100]: */
  min-width: 14ex;
  /* This padding is tuned to match the padding on the CodeMirror editor. */
  padding: 0.4em;
  margin: 0px;
  font-family: monospace;
  text-align: right;
  /* This has to match that of the the CodeMirror class line-height below */
  line-height: 1.21429em;
  /* Don't highlight prompt number selection */
  -webkit-touch-callout: none;
  -webkit-user-select: none;
  -khtml-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
  /* Use default cursor */
  cursor: default;
}
@media (max-width: 540px) {
  .prompt {
    text-align: left;
  }
}
div.inner_cell {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
}
@-moz-document url-prefix() {
  div.inner_cell {
    overflow-x: hidden;
  }
}
/* input_area and input_prompt must match in top border and margin for alignment */
div.input_area {
  border: 1px solid #cfcfcf;
  border-radius: 2px;
  background: #f7f7f7;
  line-height: 1.21429em;
}
/* This is needed so that empty prompt areas can collapse to zero height when there
   is no content in the output_subarea and the prompt. The main purpose of this is
   to make sure that empty JavaScript output_subareas have no height. */
div.prompt:empty {
  padding-top: 0;
  padding-bottom: 0;
}
div.unrecognized_cell {
  padding: 5px 5px 5px 0px;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
div.unrecognized_cell .inner_cell {
  border-radius: 2px;
  padding: 5px;
  font-weight: bold;
  color: red;
  border: 1px solid #cfcfcf;
  background: #eaeaea;
}
div.unrecognized_cell .inner_cell a {
  color: inherit;
  text-decoration: none;
}
div.unrecognized_cell .inner_cell a:hover {
  color: inherit;
  text-decoration: none;
}
@media (max-width: 540px) {
  div.unrecognized_cell > div.prompt {
    display: none;
  }
}
div.code_cell {
  /* avoid page breaking on code cells when printing */
}
@media print {
  div.code_cell {
    page-break-inside: avoid;
  }
}
/* any special styling for code cells that are currently running goes here */
div.input {
  page-break-inside: avoid;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
@media (max-width: 540px) {
  div.input {
    /* Old browsers */
    display: -webkit-box;
    -webkit-box-orient: vertical;
    -webkit-box-align: stretch;
    display: -moz-box;
    -moz-box-orient: vertical;
    -moz-box-align: stretch;
    display: box;
    box-orient: vertical;
    box-align: stretch;
    /* Modern browsers */
    display: flex;
    flex-direction: column;
    align-items: stretch;
  }
}
/* input_area and input_prompt must match in top border and margin for alignment */
div.input_prompt {
  color: #303F9F;
  border-top: 1px solid transparent;
}
div.input_area > div.highlight {
  margin: 0.4em;
  border: none;
  padding: 0px;
  background-color: transparent;
}
div.input_area > div.highlight > pre {
  margin: 0px;
  border: none;
  padding: 0px;
  background-color: transparent;
}
/* The following gets added to the <head> if it is detected that the user has a
 * monospace font with inconsistent normal/bold/italic height.  See
 * notebookmain.js.  Such fonts will have keywords vertically offset with
 * respect to the rest of the text.  The user should select a better font.
 * See: https://github.com/ipython/ipython/issues/1503
 *
 * .CodeMirror span {
 *      vertical-align: bottom;
 * }
 */
.CodeMirror {
  line-height: 1.21429em;
  /* Changed from 1em to our global default */
  font-size: 14px;
  height: auto;
  /* Changed to auto to autogrow */
  background: none;
  /* Changed from white to allow our bg to show through */
}
.CodeMirror-scroll {
  /*  The CodeMirror docs are a bit fuzzy on if overflow-y should be hidden or visible.*/
  /*  We have found that if it is visible, vertical scrollbars appear with font size changes.*/
  overflow-y: hidden;
  overflow-x: auto;
}
.CodeMirror-lines {
  /* In CM2, this used to be 0.4em, but in CM3 it went to 4px. We need the em value because */
  /* we have set a different line-height and want this to scale with that. */
  padding: 0.4em;
}
.CodeMirror-linenumber {
  padding: 0 8px 0 4px;
}
.CodeMirror-gutters {
  border-bottom-left-radius: 2px;
  border-top-left-radius: 2px;
}
.CodeMirror pre {
  /* In CM3 this went to 4px from 0 in CM2. We need the 0 value because of how we size */
  /* .CodeMirror-lines */
  padding: 0;
  border: 0;
  border-radius: 0;
}
/*

Original style from softwaremaniacs.org (c) Ivan Sagalaev <Maniac@SoftwareManiacs.Org>
Adapted from GitHub theme

*/
.highlight-base {
  color: #000;
}
.highlight-variable {
  color: #000;
}
.highlight-variable-2 {
  color: #1a1a1a;
}
.highlight-variable-3 {
  color: #333333;
}
.highlight-string {
  color: #BA2121;
}
.highlight-comment {
  color: #408080;
  font-style: italic;
}
.highlight-number {
  color: #080;
}
.highlight-atom {
  color: #88F;
}
.highlight-keyword {
  color: #008000;
  font-weight: bold;
}
.highlight-builtin {
  color: #008000;
}
.highlight-error {
  color: #f00;
}
.highlight-operator {
  color: #AA22FF;
  font-weight: bold;
}
.highlight-meta {
  color: #AA22FF;
}
/* previously not defined, copying from default codemirror */
.highlight-def {
  color: #00f;
}
.highlight-string-2 {
  color: #f50;
}
.highlight-qualifier {
  color: #555;
}
.highlight-bracket {
  color: #997;
}
.highlight-tag {
  color: #170;
}
.highlight-attribute {
  color: #00c;
}
.highlight-header {
  color: blue;
}
.highlight-quote {
  color: #090;
}
.highlight-link {
  color: #00c;
}
/* apply the same style to codemirror */
.cm-s-ipython span.cm-keyword {
  color: #008000;
  font-weight: bold;
}
.cm-s-ipython span.cm-atom {
  color: #88F;
}
.cm-s-ipython span.cm-number {
  color: #080;
}
.cm-s-ipython span.cm-def {
  color: #00f;
}
.cm-s-ipython span.cm-variable {
  color: #000;
}
.cm-s-ipython span.cm-operator {
  color: #AA22FF;
  font-weight: bold;
}
.cm-s-ipython span.cm-variable-2 {
  color: #1a1a1a;
}
.cm-s-ipython span.cm-variable-3 {
  color: #333333;
}
.cm-s-ipython span.cm-comment {
  color: #408080;
  font-style: italic;
}
.cm-s-ipython span.cm-string {
  color: #BA2121;
}
.cm-s-ipython span.cm-string-2 {
  color: #f50;
}
.cm-s-ipython span.cm-meta {
  color: #AA22FF;
}
.cm-s-ipython span.cm-qualifier {
  color: #555;
}
.cm-s-ipython span.cm-builtin {
  color: #008000;
}
.cm-s-ipython span.cm-bracket {
  color: #997;
}
.cm-s-ipython span.cm-tag {
  color: #170;
}
.cm-s-ipython span.cm-attribute {
  color: #00c;
}
.cm-s-ipython span.cm-header {
  color: blue;
}
.cm-s-ipython span.cm-quote {
  color: #090;
}
.cm-s-ipython span.cm-link {
  color: #00c;
}
.cm-s-ipython span.cm-error {
  color: #f00;
}
.cm-s-ipython span.cm-tab {
  background: url(data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAADAAAAAMCAYAAAAkuj5RAAAAAXNSR0IArs4c6QAAAGFJREFUSMft1LsRQFAQheHPowAKoACx3IgEKtaEHujDjORSgWTH/ZOdnZOcM/sgk/kFFWY0qV8foQwS4MKBCS3qR6ixBJvElOobYAtivseIE120FaowJPN75GMu8j/LfMwNjh4HUpwg4LUAAAAASUVORK5CYII=);
  background-position: right;
  background-repeat: no-repeat;
}
div.output_wrapper {
  /* this position must be relative to enable descendents to be absolute within it */
  position: relative;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
  z-index: 1;
}
/* class for the output area when it should be height-limited */
div.output_scroll {
  /* ideally, this would be max-height, but FF barfs all over that */
  height: 24em;
  /* FF needs this *and the wrapper* to specify full width, or it will shrinkwrap */
  width: 100%;
  overflow: auto;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 2px 8px rgba(0, 0, 0, 0.8);
  box-shadow: inset 0 2px 8px rgba(0, 0, 0, 0.8);
  display: block;
}
/* output div while it is collapsed */
div.output_collapsed {
  margin: 0px;
  padding: 0px;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
}
div.out_prompt_overlay {
  height: 100%;
  padding: 0px 0.4em;
  position: absolute;
  border-radius: 2px;
}
div.out_prompt_overlay:hover {
  /* use inner shadow to get border that is computed the same on WebKit/FF */
  -webkit-box-shadow: inset 0 0 1px #000;
  box-shadow: inset 0 0 1px #000;
  background: rgba(240, 240, 240, 0.5);
}
div.output_prompt {
  color: #D84315;
}
/* This class is the outer container of all output sections. */
div.output_area {
  padding: 0px;
  page-break-inside: avoid;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
div.output_area .MathJax_Display {
  text-align: left !important;
}
div.output_area .rendered_html table {
  margin-left: 0;
  margin-right: 0;
}
div.output_area .rendered_html img {
  margin-left: 0;
  margin-right: 0;
}
div.output_area img,
div.output_area svg {
  max-width: 100%;
  height: auto;
}
div.output_area img.unconfined,
div.output_area svg.unconfined {
  max-width: none;
}
/* This is needed to protect the pre formating from global settings such
   as that of bootstrap */
.output {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
}
@media (max-width: 540px) {
  div.output_area {
    /* Old browsers */
    display: -webkit-box;
    -webkit-box-orient: vertical;
    -webkit-box-align: stretch;
    display: -moz-box;
    -moz-box-orient: vertical;
    -moz-box-align: stretch;
    display: box;
    box-orient: vertical;
    box-align: stretch;
    /* Modern browsers */
    display: flex;
    flex-direction: column;
    align-items: stretch;
  }
}
div.output_area pre {
  margin: 0;
  padding: 0;
  border: 0;
  vertical-align: baseline;
  color: black;
  background-color: transparent;
  border-radius: 0;
}
/* This class is for the output subarea inside the output_area and after
   the prompt div. */
div.output_subarea {
  overflow-x: auto;
  padding: 0.4em;
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
  max-width: calc(100% - 14ex);
}
div.output_scroll div.output_subarea {
  overflow-x: visible;
}
/* The rest of the output_* classes are for special styling of the different
   output types */
/* all text output has this class: */
div.output_text {
  text-align: left;
  color: #000;
  /* This has to match that of the the CodeMirror class line-height below */
  line-height: 1.21429em;
}
/* stdout/stderr are 'text' as well as 'stream', but execute_result/error are *not* streams */
div.output_stderr {
  background: #fdd;
  /* very light red background for stderr */
}
div.output_latex {
  text-align: left;
}
/* Empty output_javascript divs should have no height */
div.output_javascript:empty {
  padding: 0;
}
.js-error {
  color: darkred;
}
/* raw_input styles */
div.raw_input_container {
  line-height: 1.21429em;
  padding-top: 5px;
}
pre.raw_input_prompt {
  /* nothing needed here. */
}
input.raw_input {
  font-family: monospace;
  font-size: inherit;
  color: inherit;
  width: auto;
  /* make sure input baseline aligns with prompt */
  vertical-align: baseline;
  /* padding + margin = 0.5em between prompt and cursor */
  padding: 0em 0.25em;
  margin: 0em 0.25em;
}
input.raw_input:focus {
  box-shadow: none;
}
p.p-space {
  margin-bottom: 10px;
}
div.output_unrecognized {
  padding: 5px;
  font-weight: bold;
  color: red;
}
div.output_unrecognized a {
  color: inherit;
  text-decoration: none;
}
div.output_unrecognized a:hover {
  color: inherit;
  text-decoration: none;
}
.rendered_html {
  color: #000;
  /* any extras will just be numbers: */
}
.rendered_html em {
  font-style: italic;
}
.rendered_html strong {
  font-weight: bold;
}
.rendered_html u {
  text-decoration: underline;
}
.rendered_html :link {
  text-decoration: underline;
}
.rendered_html :visited {
  text-decoration: underline;
}
.rendered_html h1 {
  font-size: 185.7%;
  margin: 1.08em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
}
.rendered_html h2 {
  font-size: 157.1%;
  margin: 1.27em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
}
.rendered_html h3 {
  font-size: 128.6%;
  margin: 1.55em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
}
.rendered_html h4 {
  font-size: 100%;
  margin: 2em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
}
.rendered_html h5 {
  font-size: 100%;
  margin: 2em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
  font-style: italic;
}
.rendered_html h6 {
  font-size: 100%;
  margin: 2em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
  font-style: italic;
}
.rendered_html h1:first-child {
  margin-top: 0.538em;
}
.rendered_html h2:first-child {
  margin-top: 0.636em;
}
.rendered_html h3:first-child {
  margin-top: 0.777em;
}
.rendered_html h4:first-child {
  margin-top: 1em;
}
.rendered_html h5:first-child {
  margin-top: 1em;
}
.rendered_html h6:first-child {
  margin-top: 1em;
}
.rendered_html ul {
  list-style: disc;
  margin: 0em 2em;
  padding-left: 0px;
}
.rendered_html ul ul {
  list-style: square;
  margin: 0em 2em;
}
.rendered_html ul ul ul {
  list-style: circle;
  margin: 0em 2em;
}
.rendered_html ol {
  list-style: decimal;
  margin: 0em 2em;
  padding-left: 0px;
}
.rendered_html ol ol {
  list-style: upper-alpha;
  margin: 0em 2em;
}
.rendered_html ol ol ol {
  list-style: lower-alpha;
  margin: 0em 2em;
}
.rendered_html ol ol ol ol {
  list-style: lower-roman;
  margin: 0em 2em;
}
.rendered_html ol ol ol ol ol {
  list-style: decimal;
  margin: 0em 2em;
}
.rendered_html * + ul {
  margin-top: 1em;
}
.rendered_html * + ol {
  margin-top: 1em;
}
.rendered_html hr {
  color: black;
  background-color: black;
}
.rendered_html pre {
  margin: 1em 2em;
}
.rendered_html pre,
.rendered_html code {
  border: 0;
  background-color: #fff;
  color: #000;
  font-size: 100%;
  padding: 0px;
}
.rendered_html blockquote {
  margin: 1em 2em;
}
.rendered_html table {
  margin-left: auto;
  margin-right: auto;
  border: 1px solid black;
  border-collapse: collapse;
}
.rendered_html tr,
.rendered_html th,
.rendered_html td {
  border: 1px solid black;
  border-collapse: collapse;
  margin: 1em 2em;
}
.rendered_html td,
.rendered_html th {
  text-align: left;
  vertical-align: middle;
  padding: 4px;
}
.rendered_html th {
  font-weight: bold;
}
.rendered_html * + table {
  margin-top: 1em;
}
.rendered_html p {
  text-align: left;
}
.rendered_html * + p {
  margin-top: 1em;
}
.rendered_html img {
  display: block;
  margin-left: auto;
  margin-right: auto;
}
.rendered_html * + img {
  margin-top: 1em;
}
.rendered_html img,
.rendered_html svg {
  max-width: 100%;
  height: auto;
}
.rendered_html img.unconfined,
.rendered_html svg.unconfined {
  max-width: none;
}
div.text_cell {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
@media (max-width: 540px) {
  div.text_cell > div.prompt {
    display: none;
  }
}
div.text_cell_render {
  /*font-family: "Helvetica Neue", Arial, Helvetica, Geneva, sans-serif;*/
  outline: none;
  resize: none;
  width: inherit;
  border-style: none;
  padding: 0.5em 0.5em 0.5em 0.4em;
  color: #000;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
a.anchor-link:link {
  text-decoration: none;
  padding: 0px 20px;
  visibility: hidden;
}
h1:hover .anchor-link,
h2:hover .anchor-link,
h3:hover .anchor-link,
h4:hover .anchor-link,
h5:hover .anchor-link,
h6:hover .anchor-link {
  visibility: visible;
}
.text_cell.rendered .input_area {
  display: none;
}
.text_cell.rendered .rendered_html {
  overflow-x: auto;
  overflow-y: hidden;
}
.text_cell.unrendered .text_cell_render {
  display: none;
}
.cm-header-1,
.cm-header-2,
.cm-header-3,
.cm-header-4,
.cm-header-5,
.cm-header-6 {
  font-weight: bold;
  font-family: "Helvetica Neue", Helvetica, Arial, sans-serif;
}
.cm-header-1 {
  font-size: 185.7%;
}
.cm-header-2 {
  font-size: 157.1%;
}
.cm-header-3 {
  font-size: 128.6%;
}
.cm-header-4 {
  font-size: 110%;
}
.cm-header-5 {
  font-size: 100%;
  font-style: italic;
}
.cm-header-6 {
  font-size: 100%;
  font-style: italic;
}
/*!
*
* IPython notebook webapp
*
*/
@media (max-width: 767px) {
  .notebook_app {
    padding-left: 0px;
    padding-right: 0px;
  }
}
#ipython-main-app {
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  height: 100%;
}
div#notebook_panel {
  margin: 0px;
  padding: 0px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  height: 100%;
}
div#notebook {
  font-size: 14px;
  line-height: 20px;
  overflow-y: hidden;
  overflow-x: auto;
  width: 100%;
  /* This spaces the page away from the edge of the notebook area */
  padding-top: 20px;
  margin: 0px;
  outline: none;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  min-height: 100%;
}
@media not print {
  #notebook-container {
    padding: 15px;
    background-color: #fff;
    min-height: 0;
    -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
    box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  }
}
@media print {
  #notebook-container {
    width: 100%;
  }
}
div.ui-widget-content {
  border: 1px solid #ababab;
  outline: none;
}
pre.dialog {
  background-color: #f7f7f7;
  border: 1px solid #ddd;
  border-radius: 2px;
  padding: 0.4em;
  padding-left: 2em;
}
p.dialog {
  padding: 0.2em;
}
/* Word-wrap output correctly.  This is the CSS3 spelling, though Firefox seems
   to not honor it correctly.  Webkit browsers (Chrome, rekonq, Safari) do.
 */
pre,
code,
kbd,
samp {
  white-space: pre-wrap;
}
#fonttest {
  font-family: monospace;
}
p {
  margin-bottom: 0;
}
.end_space {
  min-height: 100px;
  transition: height .2s ease;
}
.notebook_app > #header {
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
}
@media not print {
  .notebook_app {
    background-color: #EEE;
  }
}
kbd {
  border-style: solid;
  border-width: 1px;
  box-shadow: none;
  margin: 2px;
  padding-left: 2px;
  padding-right: 2px;
  padding-top: 1px;
  padding-bottom: 1px;
}
/* CSS for the cell toolbar */
.celltoolbar {
  border: thin solid #CFCFCF;
  border-bottom: none;
  background: #EEE;
  border-radius: 2px 2px 0px 0px;
  width: 100%;
  height: 29px;
  padding-right: 4px;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
  /* Old browsers */
  -webkit-box-pack: end;
  -moz-box-pack: end;
  box-pack: end;
  /* Modern browsers */
  justify-content: flex-end;
  display: -webkit-flex;
}
@media print {
  .celltoolbar {
    display: none;
  }
}
.ctb_hideshow {
  display: none;
  vertical-align: bottom;
}
/* ctb_show is added to the ctb_hideshow div to show the cell toolbar.
   Cell toolbars are only shown when the ctb_global_show class is also set.
*/
.ctb_global_show .ctb_show.ctb_hideshow {
  display: block;
}
.ctb_global_show .ctb_show + .input_area,
.ctb_global_show .ctb_show + div.text_cell_input,
.ctb_global_show .ctb_show ~ div.text_cell_render {
  border-top-right-radius: 0px;
  border-top-left-radius: 0px;
}
.ctb_global_show .ctb_show ~ div.text_cell_render {
  border: 1px solid #cfcfcf;
}
.celltoolbar {
  font-size: 87%;
  padding-top: 3px;
}
.celltoolbar select {
  display: block;
  width: 100%;
  height: 32px;
  padding: 6px 12px;
  font-size: 13px;
  line-height: 1.42857143;
  color: #555555;
  background-color: #fff;
  background-image: none;
  border: 1px solid #ccc;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  -webkit-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  -o-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
  width: inherit;
  font-size: inherit;
  height: 22px;
  padding: 0px;
  display: inline-block;
}
.celltoolbar select:focus {
  border-color: #66afe9;
  outline: 0;
  -webkit-box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
  box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
}
.celltoolbar select::-moz-placeholder {
  color: #999;
  opacity: 1;
}
.celltoolbar select:-ms-input-placeholder {
  color: #999;
}
.celltoolbar select::-webkit-input-placeholder {
  color: #999;
}
.celltoolbar select::-ms-expand {
  border: 0;
  background-color: transparent;
}
.celltoolbar select[disabled],
.celltoolbar select[readonly],
fieldset[disabled] .celltoolbar select {
  background-color: #eeeeee;
  opacity: 1;
}
.celltoolbar select[disabled],
fieldset[disabled] .celltoolbar select {
  cursor: not-allowed;
}
textarea.celltoolbar select {
  height: auto;
}
select.celltoolbar select {
  height: 30px;
  line-height: 30px;
}
textarea.celltoolbar select,
select[multiple].celltoolbar select {
  height: auto;
}
.celltoolbar label {
  margin-left: 5px;
  margin-right: 5px;
}
.completions {
  position: absolute;
  z-index: 110;
  overflow: hidden;
  border: 1px solid #ababab;
  border-radius: 2px;
  -webkit-box-shadow: 0px 6px 10px -1px #adadad;
  box-shadow: 0px 6px 10px -1px #adadad;
  line-height: 1;
}
.completions select {
  background: white;
  outline: none;
  border: none;
  padding: 0px;
  margin: 0px;
  overflow: auto;
  font-family: monospace;
  font-size: 110%;
  color: #000;
  width: auto;
}
.completions select option.context {
  color: #286090;
}
#kernel_logo_widget {
  float: right !important;
  float: right;
}
#kernel_logo_widget .current_kernel_logo {
  display: none;
  margin-top: -1px;
  margin-bottom: -1px;
  width: 32px;
  height: 32px;
}
#menubar {
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  margin-top: 1px;
}
#menubar .navbar {
  border-top: 1px;
  border-radius: 0px 0px 2px 2px;
  margin-bottom: 0px;
}
#menubar .navbar-toggle {
  float: left;
  padding-top: 7px;
  padding-bottom: 7px;
  border: none;
}
#menubar .navbar-collapse {
  clear: left;
}
.nav-wrapper {
  border-bottom: 1px solid #e7e7e7;
}
i.menu-icon {
  padding-top: 4px;
}
ul#help_menu li a {
  overflow: hidden;
  padding-right: 2.2em;
}
ul#help_menu li a i {
  margin-right: -1.2em;
}
.dropdown-submenu {
  position: relative;
}
.dropdown-submenu > .dropdown-menu {
  top: 0;
  left: 100%;
  margin-top: -6px;
  margin-left: -1px;
}
.dropdown-submenu:hover > .dropdown-menu {
  display: block;
}
.dropdown-submenu > a:after {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  display: block;
  content: "\f0da";
  float: right;
  color: #333333;
  margin-top: 2px;
  margin-right: -10px;
}
.dropdown-submenu > a:after.pull-left {
  margin-right: .3em;
}
.dropdown-submenu > a:after.pull-right {
  margin-left: .3em;
}
.dropdown-submenu:hover > a:after {
  color: #262626;
}
.dropdown-submenu.pull-left {
  float: none;
}
.dropdown-submenu.pull-left > .dropdown-menu {
  left: -100%;
  margin-left: 10px;
}
#notification_area {
  float: right !important;
  float: right;
  z-index: 10;
}
.indicator_area {
  float: right !important;
  float: right;
  color: #777;
  margin-left: 5px;
  margin-right: 5px;
  width: 11px;
  z-index: 10;
  text-align: center;
  width: auto;
}
#kernel_indicator {
  float: right !important;
  float: right;
  color: #777;
  margin-left: 5px;
  margin-right: 5px;
  width: 11px;
  z-index: 10;
  text-align: center;
  width: auto;
  border-left: 1px solid;
}
#kernel_indicator .kernel_indicator_name {
  padding-left: 5px;
  padding-right: 5px;
}
#modal_indicator {
  float: right !important;
  float: right;
  color: #777;
  margin-left: 5px;
  margin-right: 5px;
  width: 11px;
  z-index: 10;
  text-align: center;
  width: auto;
}
#readonly-indicator {
  float: right !important;
  float: right;
  color: #777;
  margin-left: 5px;
  margin-right: 5px;
  width: 11px;
  z-index: 10;
  text-align: center;
  width: auto;
  margin-top: 2px;
  margin-bottom: 0px;
  margin-left: 0px;
  margin-right: 0px;
  display: none;
}
.modal_indicator:before {
  width: 1.28571429em;
  text-align: center;
}
.edit_mode .modal_indicator:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f040";
}
.edit_mode .modal_indicator:before.pull-left {
  margin-right: .3em;
}
.edit_mode .modal_indicator:before.pull-right {
  margin-left: .3em;
}
.command_mode .modal_indicator:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: ' ';
}
.command_mode .modal_indicator:before.pull-left {
  margin-right: .3em;
}
.command_mode .modal_indicator:before.pull-right {
  margin-left: .3em;
}
.kernel_idle_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f10c";
}
.kernel_idle_icon:before.pull-left {
  margin-right: .3em;
}
.kernel_idle_icon:before.pull-right {
  margin-left: .3em;
}
.kernel_busy_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f111";
}
.kernel_busy_icon:before.pull-left {
  margin-right: .3em;
}
.kernel_busy_icon:before.pull-right {
  margin-left: .3em;
}
.kernel_dead_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f1e2";
}
.kernel_dead_icon:before.pull-left {
  margin-right: .3em;
}
.kernel_dead_icon:before.pull-right {
  margin-left: .3em;
}
.kernel_disconnected_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f127";
}
.kernel_disconnected_icon:before.pull-left {
  margin-right: .3em;
}
.kernel_disconnected_icon:before.pull-right {
  margin-left: .3em;
}
.notification_widget {
  color: #777;
  z-index: 10;
  background: rgba(240, 240, 240, 0.5);
  margin-right: 4px;
  color: #333;
  background-color: #fff;
  border-color: #ccc;
}
.notification_widget:focus,
.notification_widget.focus {
  color: #333;
  background-color: #e6e6e6;
  border-color: #8c8c8c;
}
.notification_widget:hover {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
.notification_widget:active,
.notification_widget.active,
.open > .dropdown-toggle.notification_widget {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
.notification_widget:active:hover,
.notification_widget.active:hover,
.open > .dropdown-toggle.notification_widget:hover,
.notification_widget:active:focus,
.notification_widget.active:focus,
.open > .dropdown-toggle.notification_widget:focus,
.notification_widget:active.focus,
.notification_widget.active.focus,
.open > .dropdown-toggle.notification_widget.focus {
  color: #333;
  background-color: #d4d4d4;
  border-color: #8c8c8c;
}
.notification_widget:active,
.notification_widget.active,
.open > .dropdown-toggle.notification_widget {
  background-image: none;
}
.notification_widget.disabled:hover,
.notification_widget[disabled]:hover,
fieldset[disabled] .notification_widget:hover,
.notification_widget.disabled:focus,
.notification_widget[disabled]:focus,
fieldset[disabled] .notification_widget:focus,
.notification_widget.disabled.focus,
.notification_widget[disabled].focus,
fieldset[disabled] .notification_widget.focus {
  background-color: #fff;
  border-color: #ccc;
}
.notification_widget .badge {
  color: #fff;
  background-color: #333;
}
.notification_widget.warning {
  color: #fff;
  background-color: #f0ad4e;
  border-color: #eea236;
}
.notification_widget.warning:focus,
.notification_widget.warning.focus {
  color: #fff;
  background-color: #ec971f;
  border-color: #985f0d;
}
.notification_widget.warning:hover {
  color: #fff;
  background-color: #ec971f;
  border-color: #d58512;
}
.notification_widget.warning:active,
.notification_widget.warning.active,
.open > .dropdown-toggle.notification_widget.warning {
  color: #fff;
  background-color: #ec971f;
  border-color: #d58512;
}
.notification_widget.warning:active:hover,
.notification_widget.warning.active:hover,
.open > .dropdown-toggle.notification_widget.warning:hover,
.notification_widget.warning:active:focus,
.notification_widget.warning.active:focus,
.open > .dropdown-toggle.notification_widget.warning:focus,
.notification_widget.warning:active.focus,
.notification_widget.warning.active.focus,
.open > .dropdown-toggle.notification_widget.warning.focus {
  color: #fff;
  background-color: #d58512;
  border-color: #985f0d;
}
.notification_widget.warning:active,
.notification_widget.warning.active,
.open > .dropdown-toggle.notification_widget.warning {
  background-image: none;
}
.notification_widget.warning.disabled:hover,
.notification_widget.warning[disabled]:hover,
fieldset[disabled] .notification_widget.warning:hover,
.notification_widget.warning.disabled:focus,
.notification_widget.warning[disabled]:focus,
fieldset[disabled] .notification_widget.warning:focus,
.notification_widget.warning.disabled.focus,
.notification_widget.warning[disabled].focus,
fieldset[disabled] .notification_widget.warning.focus {
  background-color: #f0ad4e;
  border-color: #eea236;
}
.notification_widget.warning .badge {
  color: #f0ad4e;
  background-color: #fff;
}
.notification_widget.success {
  color: #fff;
  background-color: #5cb85c;
  border-color: #4cae4c;
}
.notification_widget.success:focus,
.notification_widget.success.focus {
  color: #fff;
  background-color: #449d44;
  border-color: #255625;
}
.notification_widget.success:hover {
  color: #fff;
  background-color: #449d44;
  border-color: #398439;
}
.notification_widget.success:active,
.notification_widget.success.active,
.open > .dropdown-toggle.notification_widget.success {
  color: #fff;
  background-color: #449d44;
  border-color: #398439;
}
.notification_widget.success:active:hover,
.notification_widget.success.active:hover,
.open > .dropdown-toggle.notification_widget.success:hover,
.notification_widget.success:active:focus,
.notification_widget.success.active:focus,
.open > .dropdown-toggle.notification_widget.success:focus,
.notification_widget.success:active.focus,
.notification_widget.success.active.focus,
.open > .dropdown-toggle.notification_widget.success.focus {
  color: #fff;
  background-color: #398439;
  border-color: #255625;
}
.notification_widget.success:active,
.notification_widget.success.active,
.open > .dropdown-toggle.notification_widget.success {
  background-image: none;
}
.notification_widget.success.disabled:hover,
.notification_widget.success[disabled]:hover,
fieldset[disabled] .notification_widget.success:hover,
.notification_widget.success.disabled:focus,
.notification_widget.success[disabled]:focus,
fieldset[disabled] .notification_widget.success:focus,
.notification_widget.success.disabled.focus,
.notification_widget.success[disabled].focus,
fieldset[disabled] .notification_widget.success.focus {
  background-color: #5cb85c;
  border-color: #4cae4c;
}
.notification_widget.success .badge {
  color: #5cb85c;
  background-color: #fff;
}
.notification_widget.info {
  color: #fff;
  background-color: #5bc0de;
  border-color: #46b8da;
}
.notification_widget.info:focus,
.notification_widget.info.focus {
  color: #fff;
  background-color: #31b0d5;
  border-color: #1b6d85;
}
.notification_widget.info:hover {
  color: #fff;
  background-color: #31b0d5;
  border-color: #269abc;
}
.notification_widget.info:active,
.notification_widget.info.active,
.open > .dropdown-toggle.notification_widget.info {
  color: #fff;
  background-color: #31b0d5;
  border-color: #269abc;
}
.notification_widget.info:active:hover,
.notification_widget.info.active:hover,
.open > .dropdown-toggle.notification_widget.info:hover,
.notification_widget.info:active:focus,
.notification_widget.info.active:focus,
.open > .dropdown-toggle.notification_widget.info:focus,
.notification_widget.info:active.focus,
.notification_widget.info.active.focus,
.open > .dropdown-toggle.notification_widget.info.focus {
  color: #fff;
  background-color: #269abc;
  border-color: #1b6d85;
}
.notification_widget.info:active,
.notification_widget.info.active,
.open > .dropdown-toggle.notification_widget.info {
  background-image: none;
}
.notification_widget.info.disabled:hover,
.notification_widget.info[disabled]:hover,
fieldset[disabled] .notification_widget.info:hover,
.notification_widget.info.disabled:focus,
.notification_widget.info[disabled]:focus,
fieldset[disabled] .notification_widget.info:focus,
.notification_widget.info.disabled.focus,
.notification_widget.info[disabled].focus,
fieldset[disabled] .notification_widget.info.focus {
  background-color: #5bc0de;
  border-color: #46b8da;
}
.notification_widget.info .badge {
  color: #5bc0de;
  background-color: #fff;
}
.notification_widget.danger {
  color: #fff;
  background-color: #d9534f;
  border-color: #d43f3a;
}
.notification_widget.danger:focus,
.notification_widget.danger.focus {
  color: #fff;
  background-color: #c9302c;
  border-color: #761c19;
}
.notification_widget.danger:hover {
  color: #fff;
  background-color: #c9302c;
  border-color: #ac2925;
}
.notification_widget.danger:active,
.notification_widget.danger.active,
.open > .dropdown-toggle.notification_widget.danger {
  color: #fff;
  background-color: #c9302c;
  border-color: #ac2925;
}
.notification_widget.danger:active:hover,
.notification_widget.danger.active:hover,
.open > .dropdown-toggle.notification_widget.danger:hover,
.notification_widget.danger:active:focus,
.notification_widget.danger.active:focus,
.open > .dropdown-toggle.notification_widget.danger:focus,
.notification_widget.danger:active.focus,
.notification_widget.danger.active.focus,
.open > .dropdown-toggle.notification_widget.danger.focus {
  color: #fff;
  background-color: #ac2925;
  border-color: #761c19;
}
.notification_widget.danger:active,
.notification_widget.danger.active,
.open > .dropdown-toggle.notification_widget.danger {
  background-image: none;
}
.notification_widget.danger.disabled:hover,
.notification_widget.danger[disabled]:hover,
fieldset[disabled] .notification_widget.danger:hover,
.notification_widget.danger.disabled:focus,
.notification_widget.danger[disabled]:focus,
fieldset[disabled] .notification_widget.danger:focus,
.notification_widget.danger.disabled.focus,
.notification_widget.danger[disabled].focus,
fieldset[disabled] .notification_widget.danger.focus {
  background-color: #d9534f;
  border-color: #d43f3a;
}
.notification_widget.danger .badge {
  color: #d9534f;
  background-color: #fff;
}
div#pager {
  background-color: #fff;
  font-size: 14px;
  line-height: 20px;
  overflow: hidden;
  display: none;
  position: fixed;
  bottom: 0px;
  width: 100%;
  max-height: 50%;
  padding-top: 8px;
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  /* Display over codemirror */
  z-index: 100;
  /* Hack which prevents jquery ui resizable from changing top. */
  top: auto !important;
}
div#pager pre {
  line-height: 1.21429em;
  color: #000;
  background-color: #f7f7f7;
  padding: 0.4em;
}
div#pager #pager-button-area {
  position: absolute;
  top: 8px;
  right: 20px;
}
div#pager #pager-contents {
  position: relative;
  overflow: auto;
  width: 100%;
  height: 100%;
}
div#pager #pager-contents #pager-container {
  position: relative;
  padding: 15px 0px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
div#pager .ui-resizable-handle {
  top: 0px;
  height: 8px;
  background: #f7f7f7;
  border-top: 1px solid #cfcfcf;
  border-bottom: 1px solid #cfcfcf;
  /* This injects handle bars (a short, wide = symbol) for 
        the resize handle. */
}
div#pager .ui-resizable-handle::after {
  content: '';
  top: 2px;
  left: 50%;
  height: 3px;
  width: 30px;
  margin-left: -15px;
  position: absolute;
  border-top: 1px solid #cfcfcf;
}
.quickhelp {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
  line-height: 1.8em;
}
.shortcut_key {
  display: inline-block;
  width: 20ex;
  text-align: right;
  font-family: monospace;
}
.shortcut_descr {
  display: inline-block;
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
}
span.save_widget {
  margin-top: 6px;
}
span.save_widget span.filename {
  height: 1em;
  line-height: 1em;
  padding: 3px;
  margin-left: 16px;
  border: none;
  font-size: 146.5%;
  border-radius: 2px;
}
span.save_widget span.filename:hover {
  background-color: #e6e6e6;
}
span.checkpoint_status,
span.autosave_status {
  font-size: small;
}
@media (max-width: 767px) {
  span.save_widget {
    font-size: small;
  }
  span.checkpoint_status,
  span.autosave_status {
    display: none;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  span.checkpoint_status {
    display: none;
  }
  span.autosave_status {
    font-size: x-small;
  }
}
.toolbar {
  padding: 0px;
  margin-left: -5px;
  margin-top: 2px;
  margin-bottom: 5px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
.toolbar select,
.toolbar label {
  width: auto;
  vertical-align: middle;
  margin-right: 2px;
  margin-bottom: 0px;
  display: inline;
  font-size: 92%;
  margin-left: 0.3em;
  margin-right: 0.3em;
  padding: 0px;
  padding-top: 3px;
}
.toolbar .btn {
  padding: 2px 8px;
}
.toolbar .btn-group {
  margin-top: 0px;
  margin-left: 5px;
}
#maintoolbar {
  margin-bottom: -3px;
  margin-top: -8px;
  border: 0px;
  min-height: 27px;
  margin-left: 0px;
  padding-top: 11px;
  padding-bottom: 3px;
}
#maintoolbar .navbar-text {
  float: none;
  vertical-align: middle;
  text-align: right;
  margin-left: 5px;
  margin-right: 0px;
  margin-top: 0px;
}
.select-xs {
  height: 24px;
}
.pulse,
.dropdown-menu > li > a.pulse,
li.pulse > a.dropdown-toggle,
li.pulse.open > a.dropdown-toggle {
  background-color: #F37626;
  color: white;
}
/**
 * Primary styles
 *
 * Author: Jupyter Development Team
 */
/** WARNING IF YOU ARE EDITTING THIS FILE, if this is a .css file, It has a lot
 * of chance of beeing generated from the ../less/[samename].less file, you can
 * try to get back the less file by reverting somme commit in history
 **/
/*
 * We'll try to get something pretty, so we
 * have some strange css to have the scroll bar on
 * the left with fix button on the top right of the tooltip
 */
@-moz-keyframes fadeOut {
  from {
    opacity: 1;
  }
  to {
    opacity: 0;
  }
}
@-webkit-keyframes fadeOut {
  from {
    opacity: 1;
  }
  to {
    opacity: 0;
  }
}
@-moz-keyframes fadeIn {
  from {
    opacity: 0;
  }
  to {
    opacity: 1;
  }
}
@-webkit-keyframes fadeIn {
  from {
    opacity: 0;
  }
  to {
    opacity: 1;
  }
}
/*properties of tooltip after "expand"*/
.bigtooltip {
  overflow: auto;
  height: 200px;
  -webkit-transition-property: height;
  -webkit-transition-duration: 500ms;
  -moz-transition-property: height;
  -moz-transition-duration: 500ms;
  transition-property: height;
  transition-duration: 500ms;
}
/*properties of tooltip before "expand"*/
.smalltooltip {
  -webkit-transition-property: height;
  -webkit-transition-duration: 500ms;
  -moz-transition-property: height;
  -moz-transition-duration: 500ms;
  transition-property: height;
  transition-duration: 500ms;
  text-overflow: ellipsis;
  overflow: hidden;
  height: 80px;
}
.tooltipbuttons {
  position: absolute;
  padding-right: 15px;
  top: 0px;
  right: 0px;
}
.tooltiptext {
  /*avoid the button to overlap on some docstring*/
  padding-right: 30px;
}
.ipython_tooltip {
  max-width: 700px;
  /*fade-in animation when inserted*/
  -webkit-animation: fadeOut 400ms;
  -moz-animation: fadeOut 400ms;
  animation: fadeOut 400ms;
  -webkit-animation: fadeIn 400ms;
  -moz-animation: fadeIn 400ms;
  animation: fadeIn 400ms;
  vertical-align: middle;
  background-color: #f7f7f7;
  overflow: visible;
  border: #ababab 1px solid;
  outline: none;
  padding: 3px;
  margin: 0px;
  padding-left: 7px;
  font-family: monospace;
  min-height: 50px;
  -moz-box-shadow: 0px 6px 10px -1px #adadad;
  -webkit-box-shadow: 0px 6px 10px -1px #adadad;
  box-shadow: 0px 6px 10px -1px #adadad;
  border-radius: 2px;
  position: absolute;
  z-index: 1000;
}
.ipython_tooltip a {
  float: right;
}
.ipython_tooltip .tooltiptext pre {
  border: 0;
  border-radius: 0;
  font-size: 100%;
  background-color: #f7f7f7;
}
.pretooltiparrow {
  left: 0px;
  margin: 0px;
  top: -16px;
  width: 40px;
  height: 16px;
  overflow: hidden;
  position: absolute;
}
.pretooltiparrow:before {
  background-color: #f7f7f7;
  border: 1px #ababab solid;
  z-index: 11;
  content: "";
  position: absolute;
  left: 15px;
  top: 10px;
  width: 25px;
  height: 25px;
  -webkit-transform: rotate(45deg);
  -moz-transform: rotate(45deg);
  -ms-transform: rotate(45deg);
  -o-transform: rotate(45deg);
}
ul.typeahead-list i {
  margin-left: -10px;
  width: 18px;
}
ul.typeahead-list {
  max-height: 80vh;
  overflow: auto;
}
ul.typeahead-list > li > a {
  /** Firefox bug **/
  /* see https://github.com/jupyter/notebook/issues/559 */
  white-space: normal;
}
.cmd-palette .modal-body {
  padding: 7px;
}
.cmd-palette form {
  background: white;
}
.cmd-palette input {
  outline: none;
}
.no-shortcut {
  display: none;
}
.command-shortcut:before {
  content: "(command)";
  padding-right: 3px;
  color: #777777;
}
.edit-shortcut:before {
  content: "(edit)";
  padding-right: 3px;
  color: #777777;
}
#find-and-replace #replace-preview .match,
#find-and-replace #replace-preview .insert {
  background-color: #BBDEFB;
  border-color: #90CAF9;
  border-style: solid;
  border-width: 1px;
  border-radius: 0px;
}
#find-and-replace #replace-preview .replace .match {
  background-color: #FFCDD2;
  border-color: #EF9A9A;
  border-radius: 0px;
}
#find-and-replace #replace-preview .replace .insert {
  background-color: #C8E6C9;
  border-color: #A5D6A7;
  border-radius: 0px;
}
#find-and-replace #replace-preview {
  max-height: 60vh;
  overflow: auto;
}
#find-and-replace #replace-preview pre {
  padding: 5px 10px;
}
.terminal-app {
  background: #EEE;
}
.terminal-app #header {
  background: #fff;
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
}
.terminal-app .terminal {
  float: left;
  font-family: monospace;
  color: white;
  background: black;
  padding: 0.4em;
  border-radius: 2px;
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.4);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.4);
}
.terminal-app .terminal,
.terminal-app .terminal dummy-screen {
  line-height: 1em;
  font-size: 14px;
}
.terminal-app .terminal-cursor {
  color: black;
  background: white;
}
.terminal-app #terminado-container {
  margin-top: 20px;
}
/*# sourceMappingURL=style.min.css.map */
    </style>
<style type="text/css">
    .highlight .hll { background-color: #ffffcc }
.highlight  { background: #f8f8f8; }
.highlight .c { color: #408080; font-style: italic } /* Comment */
.highlight .err { border: 1px solid #FF0000 } /* Error */
.highlight .k { color: #008000; font-weight: bold } /* Keyword */
.highlight .o { color: #666666 } /* Operator */
.highlight .ch { color: #408080; font-style: italic } /* Comment.Hashbang */
.highlight .cm { color: #408080; font-style: italic } /* Comment.Multiline */
.highlight .cp { color: #BC7A00 } /* Comment.Preproc */
.highlight .cpf { color: #408080; font-style: italic } /* Comment.PreprocFile */
.highlight .c1 { color: #408080; font-style: italic } /* Comment.Single */
.highlight .cs { color: #408080; font-style: italic } /* Comment.Special */
.highlight .gd { color: #A00000 } /* Generic.Deleted */
.highlight .ge { font-style: italic } /* Generic.Emph */
.highlight .gr { color: #FF0000 } /* Generic.Error */
.highlight .gh { color: #000080; font-weight: bold } /* Generic.Heading */
.highlight .gi { color: #00A000 } /* Generic.Inserted */
.highlight .go { color: #888888 } /* Generic.Output */
.highlight .gp { color: #000080; font-weight: bold } /* Generic.Prompt */
.highlight .gs { font-weight: bold } /* Generic.Strong */
.highlight .gu { color: #800080; font-weight: bold } /* Generic.Subheading */
.highlight .gt { color: #0044DD } /* Generic.Traceback */
.highlight .kc { color: #008000; font-weight: bold } /* Keyword.Constant */
.highlight .kd { color: #008000; font-weight: bold } /* Keyword.Declaration */
.highlight .kn { color: #008000; font-weight: bold } /* Keyword.Namespace */
.highlight .kp { color: #008000 } /* Keyword.Pseudo */
.highlight .kr { color: #008000; font-weight: bold } /* Keyword.Reserved */
.highlight .kt { color: #B00040 } /* Keyword.Type */
.highlight .m { color: #666666 } /* Literal.Number */
.highlight .s { color: #BA2121 } /* Literal.String */
.highlight .na { color: #7D9029 } /* Name.Attribute */
.highlight .nb { color: #008000 } /* Name.Builtin */
.highlight .nc { color: #0000FF; font-weight: bold } /* Name.Class */
.highlight .no { color: #880000 } /* Name.Constant */
.highlight .nd { color: #AA22FF } /* Name.Decorator */
.highlight .ni { color: #999999; font-weight: bold } /* Name.Entity */
.highlight .ne { color: #D2413A; font-weight: bold } /* Name.Exception */
.highlight .nf { color: #0000FF } /* Name.Function */
.highlight .nl { color: #A0A000 } /* Name.Label */
.highlight .nn { color: #0000FF; font-weight: bold } /* Name.Namespace */
.highlight .nt { color: #008000; font-weight: bold } /* Name.Tag */
.highlight .nv { color: #19177C } /* Name.Variable */
.highlight .ow { color: #AA22FF; font-weight: bold } /* Operator.Word */
.highlight .w { color: #bbbbbb } /* Text.Whitespace */
.highlight .mb { color: #666666 } /* Literal.Number.Bin */
.highlight .mf { color: #666666 } /* Literal.Number.Float */
.highlight .mh { color: #666666 } /* Literal.Number.Hex */
.highlight .mi { color: #666666 } /* Literal.Number.Integer */
.highlight .mo { color: #666666 } /* Literal.Number.Oct */
.highlight .sb { color: #BA2121 } /* Literal.String.Backtick */
.highlight .sc { color: #BA2121 } /* Literal.String.Char */
.highlight .sd { color: #BA2121; font-style: italic } /* Literal.String.Doc */
.highlight .s2 { color: #BA2121 } /* Literal.String.Double */
.highlight .se { color: #BB6622; font-weight: bold } /* Literal.String.Escape */
.highlight .sh { color: #BA2121 } /* Literal.String.Heredoc */
.highlight .si { color: #BB6688; font-weight: bold } /* Literal.String.Interpol */
.highlight .sx { color: #008000 } /* Literal.String.Other */
.highlight .sr { color: #BB6688 } /* Literal.String.Regex */
.highlight .s1 { color: #BA2121 } /* Literal.String.Single */
.highlight .ss { color: #19177C } /* Literal.String.Symbol */
.highlight .bp { color: #008000 } /* Name.Builtin.Pseudo */
.highlight .vc { color: #19177C } /* Name.Variable.Class */
.highlight .vg { color: #19177C } /* Name.Variable.Global */
.highlight .vi { color: #19177C } /* Name.Variable.Instance */
.highlight .il { color: #666666 } /* Literal.Number.Integer.Long */
    </style>
<style type="text/css">
    
/* Temporary definitions which will become obsolete with Notebook release 5.0 */
.ansi-black-fg { color: #3E424D; }
.ansi-black-bg { background-color: #3E424D; }
.ansi-black-intense-fg { color: #282C36; }
.ansi-black-intense-bg { background-color: #282C36; }
.ansi-red-fg { color: #E75C58; }
.ansi-red-bg { background-color: #E75C58; }
.ansi-red-intense-fg { color: #B22B31; }
.ansi-red-intense-bg { background-color: #B22B31; }
.ansi-green-fg { color: #00A250; }
.ansi-green-bg { background-color: #00A250; }
.ansi-green-intense-fg { color: #007427; }
.ansi-green-intense-bg { background-color: #007427; }
.ansi-yellow-fg { color: #DDB62B; }
.ansi-yellow-bg { background-color: #DDB62B; }
.ansi-yellow-intense-fg { color: #B27D12; }
.ansi-yellow-intense-bg { background-color: #B27D12; }
.ansi-blue-fg { color: #208FFB; }
.ansi-blue-bg { background-color: #208FFB; }
.ansi-blue-intense-fg { color: #0065CA; }
.ansi-blue-intense-bg { background-color: #0065CA; }
.ansi-magenta-fg { color: #D160C4; }
.ansi-magenta-bg { background-color: #D160C4; }
.ansi-magenta-intense-fg { color: #A03196; }
.ansi-magenta-intense-bg { background-color: #A03196; }
.ansi-cyan-fg { color: #60C6C8; }
.ansi-cyan-bg { background-color: #60C6C8; }
.ansi-cyan-intense-fg { color: #258F8F; }
.ansi-cyan-intense-bg { background-color: #258F8F; }
.ansi-white-fg { color: #C5C1B4; }
.ansi-white-bg { background-color: #C5C1B4; }
.ansi-white-intense-fg { color: #A1A6B2; }
.ansi-white-intense-bg { background-color: #A1A6B2; }

.ansi-bold { font-weight: bold; }

    </style>


<style type="text/css">
/* Overrides of notebook CSS for static HTML export */
body {
  overflow: visible;
  padding: 8px;
}

div#notebook {
  overflow: visible;
  border-top: none;
}

@media print {
  div.cell {
    display: block;
    page-break-inside: avoid;
  } 
  div.output_wrapper { 
    display: block;
    page-break-inside: avoid; 
  }
  div.output { 
    display: block;
    page-break-inside: avoid; 
  }
}
</style>

<!-- Custom stylesheet, it must be in the same directory as the html file -->
<link rel="stylesheet" href="custom.css">

<!-- Loading mathjax macro -->
<!-- Load mathjax -->
    <script src="https://cdn.mathjax.org/mathjax/latest/MathJax.js?config=TeX-AMS_HTML"></script>
    <!-- MathJax configuration -->
    <script type="text/x-mathjax-config">
    MathJax.Hub.Config({
        tex2jax: {
            inlineMath: [ ['$','$'], ["\\(","\\)"] ],
            displayMath: [ ['$$','$$'], ["\\[","\\]"] ],
            processEscapes: true,
            processEnvironments: true
        },
        // Center justify equations in code and markdown cells. Elsewhere
        // we use CSS to left justify single line equations in code cells.
        displayAlign: 'center',
        "HTML-CSS": {
            styles: {'.MathJax_Display': {"margin": 0}},
            linebreaks: { automatic: true }
        }
    });
    </script>
    <!-- End of mathjax configuration --></head>
<body>
  <div tabindex="-1" id="notebook" class="border-box-sizing">
    <div class="container" id="notebook-container">

<div class="cell border-box-sizing text_cell rendered">
<div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<h1 id="On-the-magnitude-of-odd-balls-via-Hankel-determinants-of-reverse-Bessel-polynomials">On the magnitude of odd balls via Hankel determinants of reverse Bessel polynomials<a class="anchor-link" href="#On-the-magnitude-of-odd-balls-via-Hankel-determinants-of-reverse-Bessel-polynomials">&#182;</a></h1><h2 id="by-Simon-Willerton">by Simon Willerton<a class="anchor-link" href="#by-Simon-Willerton">&#182;</a></h2>
</div>
</div>
</div>
<div class="cell border-box-sizing text_cell rendered">
<div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>This is a notebook to accompany the paper of the same name.  It will numerically verify some of the results in the paper and allow the reader to experiment on their own.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[17]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-ipython2"><pre><span></span><span class="o">%%</span><span class="k">HTML</span>
&lt;style&gt;div.text_cell_render {color: #000000; font-size: 150%; font-family: Palatino, Serif; line-height: 120%;}&lt;/style&gt;
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
<style>div.text_cell_render {color: #000000; font-size: 150%; font-family: Palatino, Serif; line-height: 120%;}</style>
</div>

</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered">
<div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>First just define a function that will be useful for making tables.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[1]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-ipython2"><pre><span></span><span class="k">def</span> <span class="nf">make_table</span><span class="p">(</span><span class="n">f</span><span class="p">,</span> <span class="n">header</span><span class="p">,</span> <span class="n">num_rows</span><span class="o">=</span><span class="mi">8</span><span class="p">,</span> <span class="n">start</span><span class="o">=</span><span class="mi">0</span><span class="p">):</span>
    <span class="k">if</span> <span class="nb">type</span><span class="p">(</span><span class="n">header</span><span class="p">)</span> <span class="o">==</span> <span class="nb">str</span><span class="p">:</span>
        <span class="n">header</span> <span class="o">=</span> <span class="p">(</span><span class="s2">&quot;$i$&quot;</span><span class="p">,</span> <span class="n">header</span><span class="p">)</span>
    <span class="n">table_rows</span> <span class="o">=</span> <span class="p">[]</span>
    <span class="k">for</span> <span class="n">i</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">start</span><span class="p">,</span> <span class="n">num_rows</span><span class="p">):</span>
        <span class="n">table_rows</span><span class="o">.</span><span class="n">append</span><span class="p">([</span><span class="n">i</span><span class="p">,</span> <span class="n">f</span><span class="p">(</span><span class="n">i</span><span class="p">)])</span>
    <span class="n">show</span><span class="p">(</span><span class="n">table</span><span class="p">(</span><span class="n">table_rows</span><span class="p">,</span>
           <span class="n">header_row</span><span class="o">=</span><span class="n">header</span><span class="p">))</span>
</pre></div>

</div>
</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered">
<div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<h1 id="Section-1.2.--The-main-results">Section 1.2.  The main results<a class="anchor-link" href="#Section-1.2.--The-main-results">&#182;</a></h1>
</div>
</div>
</div>
<div class="cell border-box-sizing text_cell rendered">
<div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Begin by defining the reverse Bessel polynomial $\chi_i(R)$ via the recursion
$$\chi_i(R) = R^2\chi{i-2}(R) + (2i-3)\chi_{i-1}$$
with the initial conditions
$$\chi_0(R)=1,\quad \chi_1(R)=R.$$</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[2]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-ipython2"><pre><span></span><span class="n">S</span><span class="o">.&lt;</span><span class="n">R</span><span class="o">&gt;</span> <span class="o">=</span> <span class="n">PolynomialRing</span><span class="p">(</span><span class="n">ZZ</span><span class="p">)</span>

<span class="c1"># Set the initial conditions of the recursion.</span>
<span class="n">memo_chi</span> <span class="o">=</span> <span class="p">{</span><span class="mi">0</span><span class="p">:</span> <span class="mi">1</span><span class="p">,</span> <span class="mi">1</span><span class="p">:</span> <span class="n">R</span><span class="p">}</span>

<span class="k">def</span> <span class="nf">chi</span><span class="p">(</span><span class="n">i</span><span class="p">):</span>
    <span class="k">if</span> <span class="n">i</span> <span class="ow">in</span> <span class="n">memo_chi</span><span class="p">:</span>
        <span class="k">return</span> <span class="n">memo_chi</span><span class="p">[</span><span class="n">i</span><span class="p">]</span>
    <span class="n">memo_chi</span><span class="p">[</span><span class="n">i</span><span class="p">]</span> <span class="o">=</span> <span class="n">R</span><span class="o">^</span><span class="mi">2</span><span class="o">*</span><span class="n">chi</span><span class="p">(</span><span class="n">i</span><span class="o">-</span><span class="mi">2</span><span class="p">)</span> <span class="o">+</span> <span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">i</span><span class="o">-</span><span class="mi">3</span><span class="p">)</span><span class="o">*</span><span class="n">chi</span><span class="p">(</span><span class="n">i</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span>
    <span class="k">return</span> <span class="n">memo_chi</span><span class="p">[</span><span class="n">i</span><span class="p">]</span>

<span class="n">make_table</span><span class="p">(</span><span class="n">chi</span><span class="p">,</span> <span class="s2">&quot;Reverse Bessel polynomial $\chi_{i}(R)$&quot;</span><span class="p">)</span>
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
<div class="notruncate">
<table  class="table_form">
<tbody>
<tr>
<th><script type="math/tex">i</script></th>
<th>Reverse Bessel polynomial <script type="math/tex">\chi_{i}(R)</script></th>
</tr>
<tr class ="row-a">
<td><script type="math/tex">0</script></td>
<td><script type="math/tex">1</script></td>
</tr>
<tr class ="row-b">
<td><script type="math/tex">1</script></td>
<td><script type="math/tex">R</script></td>
</tr>
<tr class ="row-a">
<td><script type="math/tex">2</script></td>
<td><script type="math/tex">R^{2} + R</script></td>
</tr>
<tr class ="row-b">
<td><script type="math/tex">3</script></td>
<td><script type="math/tex">R^{3} + 3R^{2} + 3R</script></td>
</tr>
<tr class ="row-a">
<td><script type="math/tex">4</script></td>
<td><script type="math/tex">R^{4} + 6R^{3} + 15R^{2} + 15R</script></td>
</tr>
<tr class ="row-b">
<td><script type="math/tex">5</script></td>
<td><script type="math/tex">R^{5} + 10R^{4} + 45R^{3} + 105R^{2} + 105R</script></td>
</tr>
<tr class ="row-a">
<td><script type="math/tex">6</script></td>
<td><script type="math/tex">R^{6} + 15R^{5} + 105R^{4} + 420R^{3} + 945R^{2} + 945R</script></td>
</tr>
<tr class ="row-b">
<td><script type="math/tex">7</script></td>
<td><script type="math/tex">R^{7} + 21R^{6} + 210R^{5} + 1260R^{4} + 4725R^{3} + 10395R^{2} + 10395R</script></td>
</tr>
</tbody>
</table>
</div>
</div>

</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered">
<div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Now define the Hankel determinants, calculate them and verify that their ratios give the claimed expressions for the magnitude.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[3]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-ipython2"><pre><span></span><span class="k">def</span> <span class="nf">hankel_chi</span><span class="p">(</span><span class="n">p</span><span class="p">,</span> <span class="n">offset</span><span class="o">=</span><span class="mi">0</span><span class="p">):</span>
    <span class="k">return</span> <span class="n">S</span><span class="p">(</span><span class="n">matrix</span><span class="p">([[</span><span class="n">chi</span><span class="p">(</span><span class="n">i</span><span class="o">+</span><span class="n">j</span><span class="o">+</span><span class="n">offset</span><span class="p">)</span> 
                      <span class="k">for</span> <span class="n">i</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">p</span><span class="o">+</span><span class="mi">1</span><span class="p">)]</span> 
                     <span class="k">for</span> <span class="n">j</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">p</span><span class="o">+</span><span class="mi">1</span><span class="p">)])</span><span class="o">.</span><span class="n">det</span><span class="p">())</span>


<span class="n">make_table</span><span class="p">(</span><span class="k">lambda</span> <span class="n">i</span><span class="p">:</span> <span class="n">hankel_chi</span><span class="p">(</span><span class="n">i</span><span class="p">)</span><span class="o">.</span><span class="n">factor</span><span class="p">(),</span> 
           <span class="p">(</span><span class="s2">&quot;$p$&quot;</span><span class="p">,</span> <span class="s2">r&quot;$\det\left[\chi_{i+j}(R)\right]_{i,j=0}^p$&quot;</span><span class="p">),</span> 
           <span class="n">num_rows</span><span class="o">=</span><span class="mi">5</span><span class="p">)</span>
<span class="n">make_table</span><span class="p">(</span><span class="k">lambda</span> <span class="n">i</span><span class="p">:</span> <span class="n">hankel_chi</span><span class="p">(</span><span class="n">i</span><span class="p">,</span> <span class="n">offset</span><span class="o">=</span><span class="mi">2</span><span class="p">)</span><span class="o">.</span><span class="n">factor</span><span class="p">(),</span> 
           <span class="p">(</span><span class="s2">&quot;$p$&quot;</span><span class="p">,</span> <span class="s2">r&quot;$\det\left[\chi_{i+j+2}(R)\right]_{i,j=0}^p$&quot;</span><span class="p">),</span> 
           <span class="n">num_rows</span><span class="o">=</span><span class="mi">4</span><span class="p">)</span>
<span class="n">make_table</span><span class="p">(</span><span class="k">lambda</span> <span class="n">i</span><span class="p">:</span> <span class="mi">1</span><span class="o">/</span><span class="n">factorial</span><span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">i</span><span class="o">+</span><span class="mi">1</span><span class="p">)</span><span class="o">*</span>
           <span class="n">SR</span><span class="p">(</span><span class="n">hankel_chi</span><span class="p">(</span><span class="n">i</span><span class="p">,</span> <span class="n">offset</span><span class="o">=</span><span class="mi">2</span><span class="p">)</span><span class="o">/</span><span class="n">R</span><span class="o">/</span><span class="n">hankel_chi</span><span class="p">(</span><span class="n">i</span><span class="p">)),</span> 
           <span class="p">(</span><span class="s2">&quot;$p$&quot;</span><span class="p">,</span> <span class="s2">r&quot;magnitude $\left\vert B^{2p+1}_R\right\vert$&quot;</span><span class="p">),</span> 
           <span class="n">num_rows</span><span class="o">=</span><span class="mi">4</span><span class="p">)</span>
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
<div class="notruncate">
<table  class="table_form">
<tbody>
<tr>
<th><script type="math/tex">p</script></th>
<th><script type="math/tex">\det\left[\chi_{i+j}(R)\right]_{i,j=0}^p</script></th>
</tr>
<tr class ="row-a">
<td><script type="math/tex">0</script></td>
<td><script type="math/tex">1</script></td>
</tr>
<tr class ="row-b">
<td><script type="math/tex">1</script></td>
<td><script type="math/tex">R</script></td>
</tr>
<tr class ="row-a">
<td><script type="math/tex">2</script></td>
<td><script type="math/tex">2 \cdot (R + 3) \cdot R^{2}</script></td>
</tr>
<tr class ="row-b">
<td><script type="math/tex">3</script></td>
<td><script type="math/tex">3 \cdot 2^{2} \cdot R^{3} \cdot (R^{3} + 12R^{2} + 48R + 60)</script></td>
</tr>
<tr class ="row-a">
<td><script type="math/tex">4</script></td>
<td><script type="math/tex">3^{2} \cdot 2^{5} \cdot R^{4} \cdot (R^{6} + 30R^{5} + 375R^{4} + 2475R^{3} + 9000R^{2} + 16920R + 12600)</script></td>
</tr>
</tbody>
</table>
</div>
</div>

</div>

<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
<div class="notruncate">
<table  class="table_form">
<tbody>
<tr>
<th><script type="math/tex">p</script></th>
<th><script type="math/tex">\det\left[\chi_{i+j+2}(R)\right]_{i,j=0}^p</script></th>
</tr>
<tr class ="row-a">
<td><script type="math/tex">0</script></td>
<td><script type="math/tex">R \cdot (R + 1)</script></td>
</tr>
<tr class ="row-b">
<td><script type="math/tex">1</script></td>
<td><script type="math/tex">R^{2} \cdot (R^{3} + 6R^{2} + 12R + 6)</script></td>
</tr>
<tr class ="row-a">
<td><script type="math/tex">2</script></td>
<td><script type="math/tex">2 \cdot R^{3} \cdot (R^{6} + 18R^{5} + 135R^{4} + 525R^{3} + 1080R^{2} + 1080R + 360)</script></td>
</tr>
<tr class ="row-b">
<td><script type="math/tex">3</script></td>
<td><script type="math/tex">3 \cdot 2^{2} \cdot R^{4} \cdot (R^{10} + 40R^{9} + 720R^{8} + 7620R^{7} + 52080R^{6} + 238140R^{5} + 730800R^{4} + 1467900R^{3} + 1814400R^{2} + 1209600R + 302400)</script></td>
</tr>
</tbody>
</table>
</div>
</div>

</div>

<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
<div class="notruncate">
<table  class="table_form">
<tbody>
<tr>
<th><script type="math/tex">p</script></th>
<th>magnitude <script type="math/tex">\left\vert B^{2p+1}_R\right\vert</script></th>
</tr>
<tr class ="row-a">
<td><script type="math/tex">0</script></td>
<td><script type="math/tex">R + 1</script></td>
</tr>
<tr class ="row-b">
<td><script type="math/tex">1</script></td>
<td><script type="math/tex">\frac{1}{6} \, R^{3} + R^{2} + 2 \, R + 1</script></td>
</tr>
<tr class ="row-a">
<td><script type="math/tex">2</script></td>
<td><script type="math/tex">\frac{R^{6} + 18 \, R^{5} + 135 \, R^{4} + 525 \, R^{3} + 1080 \, R^{2} + 1080 \, R + 360}{120 \, {\left(R + 3\right)}}</script></td>
</tr>
<tr class ="row-b">
<td><script type="math/tex">3</script></td>
<td><script type="math/tex">\frac{R^{10} + 40 \, R^{9} + 720 \, R^{8} + 7620 \, R^{7} + 52080 \, R^{6} + 238140 \, R^{5} + 730800 \, R^{4} + 1467900 \, R^{3} + 1814400 \, R^{2} + 1209600 \, R + 302400}{5040 \, {\left(R^{3} + 12 \, R^{2} + 48 \, R + 60\right)}}</script></td>
</tr>
</tbody>
</table>
</div>
</div>

</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered">
<div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>We can calculate the polynomial part of the magnitude as $R\to \infty$ by just calculating the quotient of the numerator and denominator.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[4]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-ipython2"><pre><span></span><span class="n">make_table</span><span class="p">(</span><span class="k">lambda</span> <span class="n">i</span><span class="p">:</span> <span class="p">(</span><span class="s2">r&quot;$\frac{1}{&quot;</span><span class="o">+</span><span class="nb">str</span><span class="p">(</span><span class="n">factorial</span><span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">i</span><span class="o">+</span><span class="mi">1</span><span class="p">))</span><span class="o">+</span><span class="s2">&quot;}(&quot;</span><span class="o">+</span>
           <span class="n">latex</span><span class="p">(</span><span class="n">hankel_chi</span><span class="p">(</span><span class="n">i</span><span class="p">,</span> <span class="n">offset</span><span class="o">=</span><span class="mi">2</span><span class="p">)</span><span class="o">.</span><span class="n">quo_rem</span><span class="p">(</span><span class="n">R</span><span class="o">*</span><span class="n">hankel_chi</span><span class="p">(</span><span class="n">i</span><span class="p">))[</span><span class="mi">0</span><span class="p">])</span><span class="o">+</span><span class="s2">&quot;)+O(R^{-1})$&quot;</span><span class="p">),</span> 
           <span class="p">(</span><span class="s2">&quot;$p$&quot;</span><span class="p">,</span> <span class="s2">&quot;magnitude $|B^{2p+1}_R|$ as $R</span><span class="se">\\</span><span class="s2">to \infty$&quot;</span><span class="p">),</span> 
           <span class="n">num_rows</span><span class="o">=</span><span class="mi">5</span><span class="p">)</span>
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
<div class="notruncate">
<table  class="table_form">
<tbody>
<tr>
<th><script type="math/tex">p</script></th>
<th>magnitude <script type="math/tex">|B^{2p+1}_R|</script> as <script type="math/tex">R\to \infty</script></th>
</tr>
<tr class ="row-a">
<td><script type="math/tex">0</script></td>
<td><script type="math/tex">\frac{1}{1}( R + 1 )+O(R^{-1})</script></td>
</tr>
<tr class ="row-b">
<td><script type="math/tex">1</script></td>
<td><script type="math/tex">\frac{1}{6}( R^{3} + 6R^{2} + 12R + 6 )+O(R^{-1})</script></td>
</tr>
<tr class ="row-a">
<td><script type="math/tex">2</script></td>
<td><script type="math/tex">\frac{1}{120}( R^{5} + 15R^{4} + 90R^{3} + 255R^{2} + 315R + 135 )+O(R^{-1})</script></td>
</tr>
<tr class ="row-b">
<td><script type="math/tex">3</script></td>
<td><script type="math/tex">\frac{1}{5040}( R^{7} + 28R^{6} + 336R^{5} + 2184R^{4} + 8064R^{3} + 16380R^{2} + 16128R + 4284 )+O(R^{-1})</script></td>
</tr>
<tr class ="row-a">
<td><script type="math/tex">4</script></td>
<td><script type="math/tex">\frac{1}{362880}( R^{9} + 45R^{8} + 900R^{7} + 10350R^{6} + 74250R^{5} + 338715R^{4} + 962550R^{3} + 1589625R^{2} + 1326375R + 415125 )+O(R^{-1})</script></td>
</tr>
</tbody>
</table>
</div>
</div>

</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered">
<div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>We can use these these to verify the formulas given in the paper for the leading order terms of the numerator, denominator and asymptotic expansion.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[5]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-ipython2"><pre><span></span><span class="k">def</span> <span class="nf">Np_leading</span><span class="p">(</span><span class="n">p</span><span class="p">):</span>
    <span class="n">kappa</span> <span class="o">=</span> <span class="p">(</span><span class="n">p</span><span class="o">+</span><span class="mi">1</span><span class="p">)</span><span class="o">*</span><span class="p">(</span><span class="n">p</span><span class="o">+</span><span class="mi">2</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span>
    <span class="k">return</span> <span class="p">(</span><span class="n">R</span><span class="o">^</span><span class="n">kappa</span> <span class="o">+</span> <span class="p">(</span><span class="n">p</span><span class="o">+</span><span class="mi">1</span><span class="p">)</span><span class="o">^</span><span class="mi">2</span><span class="o">*</span><span class="p">(</span><span class="n">p</span><span class="o">+</span><span class="mi">2</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="o">*</span><span class="n">R</span><span class="o">^</span><span class="p">(</span><span class="n">kappa</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span>
            <span class="o">+</span> <span class="n">p</span><span class="o">*</span><span class="p">(</span><span class="n">p</span><span class="o">+</span><span class="mi">1</span><span class="p">)</span><span class="o">^</span><span class="mi">3</span><span class="o">*</span><span class="p">(</span><span class="n">p</span><span class="o">+</span><span class="mi">2</span><span class="p">)</span><span class="o">*</span><span class="p">(</span><span class="n">p</span><span class="o">+</span><span class="mi">3</span><span class="p">)</span><span class="o">/</span><span class="mi">8</span><span class="o">*</span><span class="n">R</span><span class="o">^</span><span class="p">(</span><span class="n">kappa</span><span class="o">-</span><span class="mi">2</span><span class="p">))</span>

<span class="k">def</span> <span class="nf">Dp_leading</span><span class="p">(</span><span class="n">p</span><span class="p">):</span>
    <span class="n">kappa</span> <span class="o">=</span> <span class="p">(</span><span class="n">p</span><span class="o">+</span><span class="mi">1</span><span class="p">)</span><span class="o">*</span><span class="p">(</span><span class="n">p</span><span class="o">+</span><span class="mi">2</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span>
    <span class="k">return</span> <span class="p">(</span><span class="n">R</span><span class="o">^</span><span class="p">(</span><span class="n">kappa</span><span class="o">-</span><span class="mi">2</span><span class="o">*</span><span class="n">p</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span> <span class="o">+</span> <span class="p">(</span><span class="n">p</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span><span class="o">*</span><span class="n">p</span><span class="o">*</span><span class="p">(</span><span class="n">p</span><span class="o">+</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="o">*</span><span class="n">R</span><span class="o">^</span><span class="p">(</span><span class="n">kappa</span><span class="o">-</span><span class="mi">2</span><span class="o">*</span><span class="n">p</span><span class="o">-</span><span class="mi">2</span><span class="p">)</span>
            <span class="o">+</span> <span class="n">p</span><span class="o">*</span><span class="p">(</span><span class="n">p</span><span class="o">+</span><span class="mi">1</span><span class="p">)</span><span class="o">^</span><span class="mi">3</span><span class="o">*</span><span class="p">(</span><span class="n">p</span><span class="o">-</span><span class="mi">2</span><span class="p">)</span><span class="o">*</span><span class="p">(</span><span class="n">p</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">8</span><span class="o">*</span><span class="n">R</span><span class="o">^</span><span class="p">(</span><span class="n">kappa</span><span class="o">-</span><span class="mi">2</span><span class="o">*</span><span class="n">p</span><span class="o">-</span><span class="mi">3</span><span class="p">))</span>

<span class="k">def</span> <span class="nf">asymptotic_leading</span><span class="p">(</span><span class="n">p</span><span class="p">):</span>
    <span class="n">n</span> <span class="o">=</span> <span class="mi">2</span><span class="o">*</span><span class="n">p</span><span class="o">+</span><span class="mi">1</span>
    <span class="k">return</span> <span class="p">(</span><span class="n">R</span><span class="o">^</span><span class="n">n</span> <span class="o">+</span> <span class="p">(</span><span class="n">n</span><span class="o">+</span><span class="mi">1</span><span class="p">)</span><span class="o">*</span><span class="n">n</span><span class="o">/</span><span class="mi">2</span><span class="o">*</span><span class="n">R</span><span class="o">^</span><span class="p">(</span><span class="n">n</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span>
            <span class="o">+</span> <span class="n">n</span><span class="o">*</span><span class="p">(</span><span class="n">n</span><span class="o">+</span><span class="mi">1</span><span class="p">)</span><span class="o">^</span><span class="mi">2</span><span class="o">*</span><span class="p">(</span><span class="n">n</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">8</span><span class="o">*</span><span class="n">R</span><span class="o">^</span><span class="p">(</span><span class="n">n</span><span class="o">-</span><span class="mi">2</span><span class="p">))</span>

<span class="n">make_table</span><span class="p">(</span><span class="n">Np_leading</span><span class="p">,</span> 
           <span class="p">(</span><span class="s2">&quot;$p$&quot;</span><span class="p">,</span> <span class="s2">r&quot;leading terms of numerator of magnitude&quot;</span><span class="p">),</span> 
           <span class="n">num_rows</span><span class="o">=</span><span class="mi">5</span><span class="p">)</span>


<span class="n">make_table</span><span class="p">(</span><span class="n">Dp_leading</span><span class="p">,</span> 
           <span class="p">(</span><span class="s2">&quot;$p$&quot;</span><span class="p">,</span> <span class="s2">r&quot;leading terms of denominator of magnitude&quot;</span><span class="p">),</span> 
           <span class="n">num_rows</span><span class="o">=</span><span class="mi">5</span><span class="p">)</span>

<span class="n">make_table</span><span class="p">(</span><span class="k">lambda</span> <span class="n">i</span><span class="p">:</span> <span class="s2">r&quot;$\frac{1}{&quot;</span><span class="o">+</span><span class="nb">str</span><span class="p">(</span><span class="n">factorial</span><span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">i</span><span class="o">+</span><span class="mi">1</span><span class="p">))</span><span class="o">+</span><span class="s2">&quot;}</span><span class="se">\\</span><span class="s2">left(&quot;</span>
                     <span class="o">+</span><span class="n">latex</span><span class="p">(</span><span class="n">asymptotic_leading</span><span class="p">(</span><span class="n">i</span><span class="p">))</span>
                     <span class="o">+</span><span class="s2">&quot;+O(R^{</span><span class="si">%s</span><span class="s2">})</span><span class="se">\\</span><span class="s2">right)&quot;</span><span class="o">%</span><span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">i</span><span class="o">-</span><span class="mi">2</span><span class="p">),</span> 
           <span class="p">(</span><span class="s2">&quot;$p$&quot;</span><span class="p">,</span> <span class="s2">r&quot;leading terms of the asymptotic expansion of magnitude&quot;</span><span class="p">),</span> 
           <span class="n">num_rows</span><span class="o">=</span><span class="mi">5</span><span class="p">)</span>
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
<div class="notruncate">
<table  class="table_form">
<tbody>
<tr>
<th><script type="math/tex">p</script></th>
<th>leading terms of numerator of magnitude</th>
</tr>
<tr class ="row-a">
<td><script type="math/tex">0</script></td>
<td><script type="math/tex">R + 1</script></td>
</tr>
<tr class ="row-b">
<td><script type="math/tex">1</script></td>
<td><script type="math/tex">R^{3} + 6 R^{2} + 12 R</script></td>
</tr>
<tr class ="row-a">
<td><script type="math/tex">2</script></td>
<td><script type="math/tex">R^{6} + 18 R^{5} + 135 R^{4}</script></td>
</tr>
<tr class ="row-b">
<td><script type="math/tex">3</script></td>
<td><script type="math/tex">R^{10} + 40 R^{9} + 720 R^{8}</script></td>
</tr>
<tr class ="row-a">
<td><script type="math/tex">4</script></td>
<td><script type="math/tex">R^{15} + 75 R^{14} + 2625 R^{13}</script></td>
</tr>
</tbody>
</table>
</div>
</div>

</div>

<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
<div class="notruncate">
<table  class="table_form">
<tbody>
<tr>
<th><script type="math/tex">p</script></th>
<th>leading terms of denominator of magnitude</th>
</tr>
<tr class ="row-a">
<td><script type="math/tex">0</script></td>
<td><script type="math/tex">1</script></td>
</tr>
<tr class ="row-b">
<td><script type="math/tex">1</script></td>
<td><script type="math/tex">1</script></td>
</tr>
<tr class ="row-a">
<td><script type="math/tex">2</script></td>
<td><script type="math/tex">R + 3</script></td>
</tr>
<tr class ="row-b">
<td><script type="math/tex">3</script></td>
<td><script type="math/tex">R^{3} + 12 R^{2} + 48 R</script></td>
</tr>
<tr class ="row-a">
<td><script type="math/tex">4</script></td>
<td><script type="math/tex">R^{6} + 30 R^{5} + 375 R^{4}</script></td>
</tr>
</tbody>
</table>
</div>
</div>

</div>

<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
<div class="notruncate">
<table  class="table_form">
<tbody>
<tr>
<th><script type="math/tex">p</script></th>
<th>leading terms of the asymptotic expansion of magnitude</th>
</tr>
<tr class ="row-a">
<td><script type="math/tex">0</script></td>
<td><script type="math/tex">\frac{1}{1}\left( R + 1 +O(R^{-2})\right)</script><script type="math/tex"></script></td>
</tr>
<tr class ="row-b">
<td><script type="math/tex">1</script></td>
<td><script type="math/tex">\frac{1}{6}\left( R^{3} + 6 R^{2} + 12 R +O(R^{0})\right)</script><script type="math/tex"></script></td>
</tr>
<tr class ="row-a">
<td><script type="math/tex">2</script></td>
<td><script type="math/tex">\frac{1}{120}\left( R^{5} + 15 R^{4} + 90 R^{3} +O(R^{2})\right)</script><script type="math/tex"></script></td>
</tr>
<tr class ="row-b">
<td><script type="math/tex">3</script></td>
<td><script type="math/tex">\frac{1}{5040}\left( R^{7} + 28 R^{6} + 336 R^{5} +O(R^{4})\right)</script><script type="math/tex"></script></td>
</tr>
<tr class ="row-a">
<td><script type="math/tex">4</script></td>
<td><script type="math/tex">\frac{1}{362880}\left( R^{9} + 45 R^{8} + 900 R^{7} +O(R^{6})\right)</script><script type="math/tex"></script></td>
</tr>
</tbody>
</table>
</div>
</div>

</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered">
<div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<h1 id="Section-1.5.--The-key-integral">Section 1.5.  The key integral<a class="anchor-link" href="#Section-1.5.--The-key-integral">&#182;</a></h1>
</div>
</div>
</div>
<div class="cell border-box-sizing text_cell rendered">
<div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>We can give the recursive defintions of $\tau_i$ and $\psi_i$ and verify the expressions given for small values of $i$.  We can also plot some examples.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[6]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-ipython2"><pre><span></span><span class="n">s</span> <span class="o">=</span> <span class="n">var</span><span class="p">(</span><span class="s1">&#39;s&#39;</span><span class="p">)</span>

<span class="n">memo_tau</span> <span class="o">=</span> <span class="p">{</span><span class="mi">0</span><span class="p">:</span> <span class="n">cosh</span><span class="p">(</span><span class="n">s</span><span class="p">)}</span>

<span class="k">def</span> <span class="nf">tau</span><span class="p">(</span><span class="n">i</span><span class="p">):</span>
    <span class="k">if</span> <span class="n">i</span> <span class="ow">not</span> <span class="ow">in</span> <span class="n">memo_tau</span><span class="p">:</span>
        <span class="n">memo_tau</span><span class="p">[</span><span class="n">i</span><span class="p">]</span> <span class="o">=</span> <span class="p">((</span><span class="o">-</span><span class="mi">1</span><span class="o">/</span><span class="n">s</span> <span class="o">*</span> <span class="n">diff</span><span class="p">(</span><span class="n">tau</span><span class="p">(</span><span class="n">i</span><span class="o">-</span><span class="mi">1</span><span class="p">),</span> <span class="n">s</span><span class="p">)</span><span class="o">*</span><span class="n">exp</span><span class="p">(</span><span class="n">s</span><span class="p">))</span><span class="o">.</span><span class="n">expand</span><span class="p">())</span><span class="o">*</span><span class="n">exp</span><span class="p">(</span><span class="o">-</span><span class="n">s</span><span class="p">)</span>
    <span class="k">return</span> <span class="n">memo_tau</span><span class="p">[</span><span class="n">i</span><span class="p">]</span>

<span class="n">make_table</span><span class="p">(</span><span class="n">tau</span><span class="p">,</span> <span class="s2">&quot;$</span><span class="se">\\</span><span class="s2">tau_i(s)$&quot;</span><span class="p">)</span>

<span class="n">plot</span><span class="p">([</span><span class="n">tau</span><span class="p">(</span><span class="n">i</span><span class="p">)</span> <span class="k">for</span> <span class="n">i</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="mi">5</span><span class="p">)],</span> <span class="p">(</span><span class="n">s</span><span class="p">,</span> <span class="mi">0</span><span class="p">,</span> <span class="mi">3</span><span class="p">),</span> <span class="n">ymax</span><span class="o">=</span><span class="mi">10</span><span class="p">)</span>
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
<div class="notruncate">
<table  class="table_form">
<tbody>
<tr>
<th><script type="math/tex">i</script></th>
<th><script type="math/tex">\tau_i(s)</script></th>
</tr>
<tr class ="row-a">
<td><script type="math/tex">0</script></td>
<td><script type="math/tex">\cosh\left(s\right)</script></td>
</tr>
<tr class ="row-b">
<td><script type="math/tex">1</script></td>
<td><script type="math/tex">-\frac{\sinh\left(s\right)}{s}</script></td>
</tr>
<tr class ="row-a">
<td><script type="math/tex">2</script></td>
<td><script type="math/tex">{\left(\frac{\cosh\left(s\right) e^{s}}{s^{2}} - \frac{e^{s} \sinh\left(s\right)}{s^{3}}\right)} e^{\left(-s\right)}</script></td>
</tr>
<tr class ="row-b">
<td><script type="math/tex">3</script></td>
<td><script type="math/tex">-{\left(\frac{e^{s} \sinh\left(s\right)}{s^{3}} - \frac{3 \, \cosh\left(s\right) e^{s}}{s^{4}} + \frac{3 \, e^{s} \sinh\left(s\right)}{s^{5}}\right)} e^{\left(-s\right)}</script></td>
</tr>
<tr class ="row-a">
<td><script type="math/tex">4</script></td>
<td><script type="math/tex">{\left(\frac{\cosh\left(s\right) e^{s}}{s^{4}} - \frac{6 \, e^{s} \sinh\left(s\right)}{s^{5}} + \frac{15 \, \cosh\left(s\right) e^{s}}{s^{6}} - \frac{15 \, e^{s} \sinh\left(s\right)}{s^{7}}\right)} e^{\left(-s\right)}</script></td>
</tr>
<tr class ="row-b">
<td><script type="math/tex">5</script></td>
<td><script type="math/tex">-{\left(\frac{e^{s} \sinh\left(s\right)}{s^{5}} - \frac{10 \, \cosh\left(s\right) e^{s}}{s^{6}} + \frac{45 \, e^{s} \sinh\left(s\right)}{s^{7}} - \frac{105 \, \cosh\left(s\right) e^{s}}{s^{8}} + \frac{105 \, e^{s} \sinh\left(s\right)}{s^{9}}\right)} e^{\left(-s\right)}</script></td>
</tr>
<tr class ="row-a">
<td><script type="math/tex">6</script></td>
<td><script type="math/tex">{\left(\frac{\cosh\left(s\right) e^{s}}{s^{6}} - \frac{15 \, e^{s} \sinh\left(s\right)}{s^{7}} + \frac{105 \, \cosh\left(s\right) e^{s}}{s^{8}} - \frac{420 \, e^{s} \sinh\left(s\right)}{s^{9}} + \frac{945 \, \cosh\left(s\right) e^{s}}{s^{10}} - \frac{945 \, e^{s} \sinh\left(s\right)}{s^{11}}\right)} e^{\left(-s\right)}</script></td>
</tr>
<tr class ="row-b">
<td><script type="math/tex">7</script></td>
<td><script type="math/tex">-{\left(\frac{e^{s} \sinh\left(s\right)}{s^{7}} - \frac{21 \, \cosh\left(s\right) e^{s}}{s^{8}} + \frac{210 \, e^{s} \sinh\left(s\right)}{s^{9}} - \frac{1260 \, \cosh\left(s\right) e^{s}}{s^{10}} + \frac{4725 \, e^{s} \sinh\left(s\right)}{s^{11}} - \frac{10395 \, \cosh\left(s\right) e^{s}}{s^{12}} + \frac{10395 \, e^{s} \sinh\left(s\right)}{s^{13}}\right)} e^{\left(-s\right)}</script></td>
</tr>
</tbody>
</table>
</div>
</div>

</div>

<div class="output_area"><div class="prompt output_prompt">Out[6]:</div>


<div class="output_png output_subarea output_execute_result">
<img src="data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAAw0AAAJICAYAAAAjAwiLAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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"
>
</div>

</div>

</div>
</div>

</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[7]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-ipython2"><pre><span></span><span class="n">s</span> <span class="o">=</span> <span class="n">var</span><span class="p">(</span><span class="s1">&#39;s&#39;</span><span class="p">)</span>

<span class="n">memo_psi</span> <span class="o">=</span> <span class="p">{</span><span class="mi">0</span><span class="p">:</span> <span class="n">exp</span><span class="p">(</span><span class="o">-</span><span class="n">R</span><span class="p">)}</span>

<span class="k">def</span> <span class="nf">psi</span><span class="p">(</span><span class="n">i</span><span class="p">):</span>
    <span class="k">if</span> <span class="n">i</span> <span class="ow">not</span> <span class="ow">in</span> <span class="n">memo_psi</span><span class="p">:</span>
        <span class="n">memo_psi</span><span class="p">[</span><span class="n">i</span><span class="p">]</span> <span class="o">=</span> <span class="p">(</span><span class="o">-</span><span class="mi">1</span><span class="o">/</span><span class="n">R</span> <span class="o">*</span> <span class="n">diff</span><span class="p">(</span><span class="n">psi</span><span class="p">(</span><span class="n">i</span><span class="o">-</span><span class="mi">1</span><span class="p">),</span> <span class="n">R</span><span class="p">))</span><span class="o">.</span><span class="n">expand</span><span class="p">()</span>
    <span class="k">return</span> <span class="n">memo_psi</span><span class="p">[</span><span class="n">i</span><span class="p">]</span>

<span class="n">make_table</span><span class="p">(</span><span class="n">psi</span><span class="p">,</span> <span class="s2">r&quot;$\psi_i(R)$&quot;</span><span class="p">)</span>

<span class="n">plot</span><span class="p">([</span><span class="n">psi</span><span class="p">(</span><span class="n">i</span><span class="p">)</span> <span class="k">for</span> <span class="n">i</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="mi">5</span><span class="p">)],</span> <span class="p">(</span><span class="n">R</span><span class="p">,</span> <span class="mi">0</span><span class="p">,</span> <span class="mi">3</span><span class="p">),</span> <span class="n">ymax</span><span class="o">=</span><span class="mi">10</span><span class="p">)</span>
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
<div class="notruncate">
<table  class="table_form">
<tbody>
<tr>
<th><script type="math/tex">i</script></th>
<th><script type="math/tex">\psi_i(R)</script></th>
</tr>
<tr class ="row-a">
<td><script type="math/tex">0</script></td>
<td><script type="math/tex">e^{\left(-R\right)}</script></td>
</tr>
<tr class ="row-b">
<td><script type="math/tex">1</script></td>
<td><script type="math/tex">\frac{e^{\left(-R\right)}}{R}</script></td>
</tr>
<tr class ="row-a">
<td><script type="math/tex">2</script></td>
<td><script type="math/tex">\frac{e^{\left(-R\right)}}{R^{2}} + \frac{e^{\left(-R\right)}}{R^{3}}</script></td>
</tr>
<tr class ="row-b">
<td><script type="math/tex">3</script></td>
<td><script type="math/tex">\frac{e^{\left(-R\right)}}{R^{3}} + \frac{3 \, e^{\left(-R\right)}}{R^{4}} + \frac{3 \, e^{\left(-R\right)}}{R^{5}}</script></td>
</tr>
<tr class ="row-a">
<td><script type="math/tex">4</script></td>
<td><script type="math/tex">\frac{e^{\left(-R\right)}}{R^{4}} + \frac{6 \, e^{\left(-R\right)}}{R^{5}} + \frac{15 \, e^{\left(-R\right)}}{R^{6}} + \frac{15 \, e^{\left(-R\right)}}{R^{7}}</script></td>
</tr>
<tr class ="row-b">
<td><script type="math/tex">5</script></td>
<td><script type="math/tex">\frac{e^{\left(-R\right)}}{R^{5}} + \frac{10 \, e^{\left(-R\right)}}{R^{6}} + \frac{45 \, e^{\left(-R\right)}}{R^{7}} + \frac{105 \, e^{\left(-R\right)}}{R^{8}} + \frac{105 \, e^{\left(-R\right)}}{R^{9}}</script></td>
</tr>
<tr class ="row-a">
<td><script type="math/tex">6</script></td>
<td><script type="math/tex">\frac{e^{\left(-R\right)}}{R^{6}} + \frac{15 \, e^{\left(-R\right)}}{R^{7}} + \frac{105 \, e^{\left(-R\right)}}{R^{8}} + \frac{420 \, e^{\left(-R\right)}}{R^{9}} + \frac{945 \, e^{\left(-R\right)}}{R^{10}} + \frac{945 \, e^{\left(-R\right)}}{R^{11}}</script></td>
</tr>
<tr class ="row-b">
<td><script type="math/tex">7</script></td>
<td><script type="math/tex">\frac{e^{\left(-R\right)}}{R^{7}} + \frac{21 \, e^{\left(-R\right)}}{R^{8}} + \frac{210 \, e^{\left(-R\right)}}{R^{9}} + \frac{1260 \, e^{\left(-R\right)}}{R^{10}} + \frac{4725 \, e^{\left(-R\right)}}{R^{11}} + \frac{10395 \, e^{\left(-R\right)}}{R^{12}} + \frac{10395 \, e^{\left(-R\right)}}{R^{13}}</script></td>
</tr>
</tbody>
</table>
</div>
</div>

</div>

<div class="output_area"><div class="prompt output_prompt">Out[7]:</div>


<div class="output_png output_subarea output_execute_result">
<img src="data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAAw0AAAJICAYAAAAjAwiLAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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"
>
</div>

</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered">
<div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<h1 id="Section-1.8.-An-example">Section 1.8. An example<a class="anchor-link" href="#Section-1.8.-An-example">&#182;</a></h1>
</div>
</div>
</div>
<div class="cell border-box-sizing text_cell rendered">
<div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>We can do the calculation in the example.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[8]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-ipython2"><pre><span></span><span class="n">F</span> <span class="o">=</span> <span class="n">FractionField</span><span class="p">(</span><span class="n">S</span><span class="p">)</span>

<span class="k">def</span> <span class="nf">delta_p</span><span class="p">(</span><span class="n">f</span><span class="p">):</span>
    <span class="k">return</span> <span class="p">((</span><span class="n">exp</span><span class="p">(</span><span class="n">R</span><span class="p">)</span><span class="o">*</span><span class="n">R</span><span class="o">^</span><span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">p</span><span class="p">)</span><span class="o">*</span><span class="n">diff</span><span class="p">(</span><span class="n">f</span><span class="o">*</span><span class="n">exp</span><span class="p">(</span><span class="o">-</span><span class="n">R</span><span class="p">)</span><span class="o">*</span><span class="n">R</span><span class="o">^</span><span class="p">(</span><span class="o">-</span><span class="mi">2</span><span class="o">*</span><span class="n">p</span><span class="p">),</span> <span class="n">R</span><span class="p">))</span>
            <span class="o">.</span><span class="n">expand</span><span class="p">()</span><span class="o">.</span><span class="n">simplify</span><span class="p">()</span><span class="o">.</span><span class="n">factor</span><span class="p">())</span>
<span class="n">p</span> <span class="o">=</span> <span class="mi">2</span>

<span class="n">M</span> <span class="o">=</span> <span class="n">matrix</span><span class="p">(</span><span class="n">F</span><span class="p">,</span> <span class="p">[[(</span><span class="n">nest</span><span class="p">(</span><span class="n">delta_p</span><span class="p">,</span> <span class="n">i</span><span class="p">,</span> <span class="n">chi</span><span class="p">(</span><span class="n">p</span><span class="o">+</span><span class="n">j</span><span class="p">)))</span> 
                <span class="k">for</span> <span class="n">i</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">p</span><span class="o">+</span><span class="mi">1</span><span class="p">)]</span> <span class="k">for</span> <span class="n">j</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">p</span><span class="o">+</span><span class="mi">1</span><span class="p">)])</span>
<span class="k">print</span> <span class="n">html</span><span class="p">(</span><span class="s2">&quot;The matrix is&quot;</span><span class="p">),</span> <span class="n">html</span><span class="p">(</span><span class="n">M</span><span class="p">)</span>
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
The matrix is
</div>

</div>

<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
<script type="math/tex">\left(\begin{array}{rrr} R^{2} + R & -R^{2} - 3R - 3 & \frac{R^{3} + 5R^{2} + 12R + 12}{R} \\ R^{3} + 3R^{2} + 3R & -R^{3} - 4R^{2} - 9R - 9 & \frac{R^{4} + 5R^{3} + 17R^{2} + 36R + 36}{R} \\ R^{4} + 6R^{3} + 15R^{2} + 15R & -R^{4} - 6R^{3} - 21R^{2} - 45R - 45 & \frac{R^{5} + 6R^{4} + 27R^{3} + 87R^{2} + 180R + 180}{R} \end{array}\right)</script>
</div>

</div>

<div class="output_area"><div class="prompt"></div>
<div class="output_subarea output_stream output_stdout output_text">
<pre> 
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[9]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-ipython2"><pre><span></span><span class="n">b</span> <span class="o">=</span> <span class="n">vector</span><span class="p">(</span><span class="n">F</span><span class="p">,</span> <span class="p">[</span><span class="n">chi</span><span class="p">(</span><span class="n">p</span><span class="o">+</span><span class="mi">1</span><span class="o">+</span><span class="n">j</span><span class="p">)</span><span class="o">/</span><span class="n">R</span> <span class="k">for</span> <span class="n">j</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">p</span><span class="o">+</span><span class="mi">1</span><span class="p">)])</span>
<span class="k">print</span> <span class="n">html</span><span class="p">(</span><span class="s2">&quot;The right hand side vector is&quot;</span><span class="p">),</span> <span class="n">html</span><span class="p">(</span><span class="n">matrix</span><span class="p">(</span><span class="n">b</span><span class="p">)</span><span class="o">.</span><span class="n">transpose</span><span class="p">())</span>
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
The right hand side vector is
</div>

</div>

<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
<script type="math/tex">\left(\begin{array}{r} R^{2} + 3R + 3 \\ R^{3} + 6R^{2} + 15R + 15 \\ R^{4} + 10R^{3} + 45R^{2} + 105R + 105 \end{array}\right)</script>
</div>

</div>

<div class="output_area"><div class="prompt"></div>
<div class="output_subarea output_stream output_stdout output_text">
<pre> 
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[10]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-ipython2"><pre><span></span><span class="n">beta</span> <span class="o">=</span> <span class="n">M</span><span class="o">.</span><span class="n">solve_right</span><span class="p">(</span><span class="n">b</span><span class="p">)</span>
<span class="n">show</span><span class="p">(</span><span class="n">LatexExpr</span><span class="p">(</span><span class="s2">r&quot;\beta(R) =&quot;</span><span class="p">),</span> <span class="n">matrix</span><span class="p">(</span><span class="n">beta</span><span class="p">)</span><span class="o">.</span><span class="n">transpose</span><span class="p">())</span>
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
<html><script type="math/tex; mode=display">\newcommand{\Bold}[1]{\mathbf{#1}}\beta(R) = \left(\begin{array}{r}
\frac{3R^{5} + 27R^{4} + 105R^{3} + 216R^{2} + 216R + 72}{R^{5} + 3R^{4}} \\
\frac{3R^{4} + 29R^{3} + 108R^{2} + 180R + 120}{R^{4} + 3R^{3}} \\
\frac{R^{3} + 9R^{2} + 27R + 24}{R^{3} + 3R^{2}}
\end{array}\right)</script></html>
</div>

</div>

</div>
</div>

</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[11]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-ipython2"><pre><span></span><span class="n">n</span> <span class="o">=</span> <span class="mi">2</span><span class="o">*</span><span class="n">p</span> <span class="o">+</span><span class="mi">1</span>
<span class="n">n_factorial_magnitude</span> <span class="o">=</span> <span class="p">(</span><span class="n">R</span><span class="o">^</span><span class="n">n</span> <span class="o">+</span> <span class="n">n</span><span class="o">*</span><span class="n">beta</span><span class="p">[</span><span class="mi">0</span><span class="p">]</span><span class="o">*</span><span class="n">R</span><span class="o">^</span><span class="p">(</span><span class="n">n</span><span class="o">-</span><span class="mi">1</span><span class="p">))</span>

<span class="n">show</span><span class="p">(</span><span class="n">LatexExpr</span><span class="p">(</span><span class="s2">&quot;\left|B^</span><span class="si">%s</span><span class="s2">_R&quot;</span><span class="o">%</span><span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">p</span><span class="o">+</span><span class="mi">1</span><span class="p">)</span><span class="o">+</span><span class="s2">r&quot;\right|=&quot;</span><span class="p">),</span> 
     <span class="mi">1</span><span class="o">/</span><span class="n">n</span><span class="o">.</span><span class="n">factorial</span><span class="p">(),</span>
     <span class="p">(</span><span class="n">n_factorial_magnitude</span><span class="o">.</span><span class="n">numerator</span><span class="p">()</span><span class="o">/</span><span class="p">(</span><span class="n">n_factorial_magnitude</span><span class="o">.</span><span class="n">denominator</span><span class="p">())))</span>
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
<html><script type="math/tex; mode=display">\newcommand{\Bold}[1]{\mathbf{#1}}\left|B^5_R\right|= \frac{1}{120} \frac{R^{6} + 18R^{5} + 135R^{4} + 525R^{3} + 1080R^{2} + 1080R + 360}{R + 3}</script></html>
</div>

</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered">
<div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<h1 id="Section-1.11.-Further-observations-about-the-magnitude-of-odd-balls">Section 1.11. Further observations about the magnitude of odd balls<a class="anchor-link" href="#Section-1.11.-Further-observations-about-the-magnitude-of-odd-balls">&#182;</a></h1>
</div>
</div>
</div>
<div class="cell border-box-sizing text_cell rendered">
<div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<h2 id="Coefficients">Coefficients<a class="anchor-link" href="#Coefficients">&#182;</a></h2><p>The numerator and denominator of the magnitude of an odd ball look like they are log-concave polynomials, so the logarithms of the coefficients form a concave sequence.  We can test this numerically by ploting the logarithms of the coefficients of some example.  A polynomial $\sum_i a_i R^i$ is log-concave if $\log(a_i^2/a_{i-1}a_{i+1})\ge 0$ for all $i$.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[12]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-ipython2"><pre><span></span><span class="k">def</span> <span class="nf">log_concave</span><span class="p">(</span><span class="n">f</span><span class="p">,</span> <span class="n">pic</span><span class="o">=</span><span class="bp">True</span><span class="p">):</span>
    <span class="sd">&quot;&quot;&quot;</span>
<span class="sd">    Take a polynomial f.</span>
<span class="sd">    If pic=True then plot the base-10 logs of the coefficients.</span>
<span class="sd">    Decide if the polynomial is log concave or not.</span>
<span class="sd">    &quot;&quot;&quot;</span>
    <span class="n">coeffs</span> <span class="o">=</span> <span class="n">f</span><span class="o">.</span><span class="n">coefficients</span><span class="p">()</span>
    <span class="n">log_coeffs</span> <span class="o">=</span> <span class="nb">map</span><span class="p">(</span><span class="k">lambda</span> <span class="n">x</span><span class="p">:</span> <span class="p">(</span><span class="n">log</span><span class="p">(</span><span class="n">x</span><span class="p">,</span> <span class="mi">10</span><span class="p">))</span><span class="o">.</span><span class="n">n</span><span class="p">(),</span> <span class="n">coeffs</span><span class="p">)</span>
    <span class="k">if</span> <span class="n">pic</span><span class="p">:</span>
        <span class="n">show</span><span class="p">(</span><span class="n">list_plot</span><span class="p">(</span><span class="n">log_coeffs</span><span class="p">),</span> <span class="n">figsize</span><span class="o">=</span><span class="p">[</span><span class="mi">3</span><span class="p">,</span> <span class="mf">1.5</span><span class="p">])</span>
    <span class="n">concave</span> <span class="o">=</span><span class="p">[]</span>
    <span class="k">for</span> <span class="n">i</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="mi">1</span><span class="p">,</span> <span class="nb">len</span><span class="p">(</span><span class="n">log_coeffs</span><span class="p">)</span><span class="o">-</span><span class="mi">1</span><span class="p">):</span>
        <span class="n">concave</span><span class="o">.</span><span class="n">append</span><span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">log_coeffs</span><span class="p">[</span><span class="n">i</span><span class="p">]</span> <span class="o">-</span> <span class="n">log_coeffs</span><span class="p">[</span><span class="n">i</span><span class="o">-</span><span class="mi">1</span><span class="p">]</span> <span class="o">-</span> <span class="n">log_coeffs</span><span class="p">[</span><span class="n">i</span><span class="o">+</span><span class="mi">1</span><span class="p">])</span>
    <span class="k">print</span> <span class="n">html</span><span class="p">(</span><span class="s2">&quot;min of $\log(a_i^2/a_{i+1}a_{i-1})$ = </span><span class="si">%s</span><span class="s2">&quot;</span><span class="o">%</span> <span class="nb">min</span><span class="p">(</span><span class="n">concave</span><span class="p">)),</span>
    <span class="k">if</span> <span class="nb">min</span><span class="p">(</span><span class="n">concave</span><span class="p">)</span> <span class="o">&gt;=</span> <span class="mi">0</span><span class="p">:</span>
        <span class="k">print</span> <span class="n">html</span><span class="p">(</span><span class="s2">&quot;Log concave!&quot;</span><span class="p">),</span>

        
<span class="k">def</span> <span class="nf">sf</span><span class="p">(</span><span class="n">k</span><span class="p">):</span>
    <span class="s2">&quot;Calculate the superfactorial of k.&quot;</span>
    <span class="k">return</span> <span class="n">prod</span><span class="p">([</span><span class="n">factorial</span><span class="p">(</span><span class="n">i</span><span class="p">)</span> <span class="k">for</span> <span class="n">i</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">k</span><span class="o">+</span><span class="mi">1</span><span class="p">)])</span>

<span class="n">p</span> <span class="o">=</span> <span class="mi">15</span>
<span class="k">print</span><span class="p">(</span><span class="n">html</span><span class="p">(</span><span class="s2">&quot;$p = </span><span class="si">%s</span><span class="s2">$:&quot;</span><span class="o">%</span><span class="k">p</span>))

<span class="k">print</span> <span class="n">html</span><span class="p">(</span><span class="s2">&quot;&lt;h3&gt;Numerator.&lt;/h3&gt;&quot;</span><span class="p">)</span>
<span class="n">numerator_poly</span> <span class="o">=</span> <span class="n">S</span><span class="p">(</span><span class="n">hankel_chi</span><span class="p">(</span><span class="n">p</span><span class="p">,</span> <span class="mi">2</span><span class="p">)</span><span class="o">/</span><span class="p">(</span><span class="n">sf</span><span class="p">(</span><span class="n">p</span><span class="p">)</span><span class="o">*</span><span class="n">R</span><span class="o">^</span><span class="p">(</span><span class="n">p</span><span class="o">+</span><span class="mi">1</span><span class="p">)))</span>
<span class="k">print</span> <span class="n">html</span><span class="p">(</span><span class="s2">&quot;Plot of $\log_{10}(</span><span class="se">\\</span><span class="s2">textrm{coeffs})$ of $N_{</span><span class="si">%s</span><span class="s2">}(R)&quot;</span><span class="o">%</span><span class="k">p</span>)
<span class="n">log_concave</span><span class="p">(</span><span class="n">numerator_poly</span><span class="p">)</span>
    
<span class="k">print</span> <span class="n">html</span><span class="p">(</span><span class="s2">&quot;&lt;h3&gt;Denominator.&lt;/h3&gt;&quot;</span><span class="p">)</span>
<span class="n">denominator_poly</span> <span class="o">=</span> <span class="n">S</span><span class="p">(</span><span class="n">hankel_chi</span><span class="p">(</span><span class="n">p</span><span class="p">)</span><span class="o">/</span><span class="p">(</span><span class="n">sf</span><span class="p">(</span><span class="n">p</span><span class="p">)</span><span class="o">*</span><span class="n">R</span><span class="o">^</span><span class="p">(</span><span class="n">p</span><span class="p">)))</span>
<span class="k">print</span> <span class="n">html</span><span class="p">(</span><span class="s2">&quot;Plot of $\log_{10}(</span><span class="se">\\</span><span class="s2">textrm{coeffs})$ of $D_{</span><span class="si">%s</span><span class="s2">}(R)&quot;</span><span class="o">%</span><span class="k">p</span>)
<span class="n">log_concave</span><span class="p">(</span><span class="n">denominator_poly</span><span class="p">)</span>
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
<script type="math/tex">p = 15</script>:
</div>

</div>

<div class="output_area"><div class="prompt"></div>
<div class="output_subarea output_stream output_stdout output_text">
<pre>
</pre>
</div>
</div>

<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
<h3>Numerator.</h3>
</div>

</div>

<div class="output_area"><div class="prompt"></div>
<div class="output_subarea output_stream output_stdout output_text">
<pre>
</pre>
</div>
</div>

<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
Plot of <script type="math/tex">\log_{10}(\textrm{coeffs})</script> of <script type="math/tex">N_{15}(R)</script>
</div>

</div>

<div class="output_area"><div class="prompt"></div>
<div class="output_subarea output_stream output_stdout output_text">
<pre>
</pre>
</div>
</div>

<div class="output_area"><div class="prompt"></div>


<div class="output_png output_subarea ">
<img src="data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAARwAAACHCAYAAADEIubUAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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==
"
>
</div>

</div>

<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
min of <script type="math/tex">\log(a_i^2/a_{i+1}a_{i-1})</script> = 0.0136287224521965
</div>

</div>

<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
Log concave!
</div>

</div>

<div class="output_area"><div class="prompt"></div>
<div class="output_subarea output_stream output_stdout output_text">
<pre> </pre>
</div>
</div>

<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
<h3>Denominator.</h3>
</div>

</div>

<div class="output_area"><div class="prompt"></div>
<div class="output_subarea output_stream output_stdout output_text">
<pre> 
</pre>
</div>
</div>

<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
Plot of <script type="math/tex">\log_{10}(\textrm{coeffs})</script> of <script type="math/tex">D_{15}(R)</script>
</div>

</div>

<div class="output_area"><div class="prompt"></div>
<div class="output_subarea output_stream output_stdout output_text">
<pre>
</pre>
</div>
</div>

<div class="output_area"><div class="prompt"></div>


<div class="output_png output_subarea ">
<img src="data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAARsAAACICAYAAADXqE94AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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==
"
>
</div>

</div>

<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
min of <script type="math/tex">\log(a_i^2/a_{i+1}a_{i-1})</script> = 0.0173158691040527
</div>

</div>

<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
Log concave!
</div>

</div>

<div class="output_area"><div class="prompt"></div>
<div class="output_subarea output_stream output_stdout output_text">
<pre> 
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered">
<div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<h2 id="Roots">Roots<a class="anchor-link" href="#Roots">&#182;</a></h2><p>We can also plot the roots of these polynomials.  It looks like the roots all live in the region $\{z\mid 3\pi/4 < \arg(z)< 5\pi/4\}$.  If this were the case this would prove that the polynomials were log-concave.</p>
<p>Note that we have to use quite high precission arithmetic here, otherwise the root finding goes awry.  Remember we are dealing with polynomials of large degree and with massive coefficients of the order of $10^{100}$.  Normal complex numbers in Sage have 53 bits of precision, we will use 600 bits.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[13]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-ipython2"><pre><span></span><span class="k">def</span> <span class="nf">plot_roots</span><span class="p">(</span><span class="n">poly</span><span class="p">,</span> <span class="n">precision</span><span class="o">=</span><span class="mi">600</span><span class="p">):</span>
    <span class="s2">&quot;Plot the roots of the polynomial poly with the lines x=y and x=-y.&quot;</span>
    <span class="n">CC</span> <span class="o">=</span> <span class="n">ComplexField</span><span class="p">(</span><span class="n">precision</span><span class="p">)</span>
    <span class="n">roots</span> <span class="o">=</span> <span class="n">poly</span><span class="o">.</span><span class="n">roots</span><span class="p">(</span><span class="n">CC</span><span class="p">)</span>
    <span class="n">min_im</span> <span class="o">=</span> <span class="nb">min</span><span class="p">(</span><span class="nb">map</span><span class="p">(</span><span class="k">lambda</span> <span class="n">x</span><span class="p">:</span> <span class="n">x</span><span class="p">[</span><span class="mi">0</span><span class="p">]</span><span class="o">.</span><span class="n">imag</span><span class="p">(),</span> <span class="n">roots</span><span class="p">))</span><span class="o">-</span><span class="mi">2</span>
    <span class="n">show</span><span class="p">(</span><span class="n">list_plot</span><span class="p">(</span><span class="nb">map</span><span class="p">(</span><span class="k">lambda</span> <span class="n">x</span><span class="p">:</span> <span class="p">(</span><span class="n">x</span><span class="p">[</span><span class="mi">0</span><span class="p">]</span><span class="o">.</span><span class="n">real</span><span class="p">(),</span> <span class="n">x</span><span class="p">[</span><span class="mi">0</span><span class="p">]</span><span class="o">.</span><span class="n">imag</span><span class="p">()),</span> <span class="n">roots</span><span class="p">))</span>
         <span class="o">+</span> <span class="n">plot</span><span class="p">(</span><span class="n">x</span><span class="p">,</span> <span class="n">xmin</span><span class="o">=</span><span class="n">min_im</span><span class="p">,</span> <span class="n">xmax</span><span class="o">=</span><span class="mi">0</span><span class="p">,</span> <span class="n">color</span><span class="o">=</span><span class="s2">&quot;grey&quot;</span><span class="p">)</span>
         <span class="o">+</span> <span class="n">plot</span><span class="p">(</span><span class="o">-</span><span class="n">x</span><span class="p">,</span> <span class="n">xmin</span><span class="o">=</span><span class="n">min_im</span><span class="p">,</span> <span class="n">xmax</span><span class="o">=</span><span class="mi">0</span><span class="p">,</span> <span class="n">color</span><span class="o">=</span><span class="s2">&quot;grey&quot;</span><span class="p">),</span> 
         <span class="n">aspect_ratio</span><span class="o">=</span><span class="mi">1</span><span class="p">,</span> <span class="n">figsize</span><span class="o">=</span><span class="p">(</span><span class="mi">2</span><span class="p">,</span><span class="mi">4</span><span class="p">)</span>
        <span class="p">)</span>
       
        
<span class="k">print</span><span class="p">(</span><span class="n">html</span><span class="p">(</span><span class="s2">&quot;$p = </span><span class="si">%s</span><span class="s2">$:&quot;</span><span class="o">%</span><span class="k">p</span>))

<span class="k">print</span> <span class="n">html</span><span class="p">(</span><span class="s2">&quot;&lt;h3&gt;Numerator.&lt;/h3&gt;&quot;</span><span class="p">)</span>
<span class="k">print</span> <span class="n">html</span><span class="p">(</span><span class="s2">&quot;Plot of roots of $N_{</span><span class="si">%s</span><span class="s2">}(R)&quot;</span><span class="o">%</span><span class="k">p</span>)
<span class="n">plot_roots</span><span class="p">(</span><span class="n">numerator_poly</span><span class="p">)</span>
    
<span class="k">print</span> <span class="n">html</span><span class="p">(</span><span class="s2">&quot;&lt;h3&gt;Denominator.&lt;/h3&gt;&quot;</span><span class="p">)</span>
<span class="k">print</span> <span class="n">html</span><span class="p">(</span><span class="s2">&quot;Plot of roots of $D_{</span><span class="si">%s</span><span class="s2">}(R)&quot;</span><span class="o">%</span><span class="k">p</span>)
<span class="n">plot_roots</span><span class="p">(</span><span class="n">denominator_poly</span><span class="p">)</span>
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
<script type="math/tex">p = 15</script>:
</div>

</div>

<div class="output_area"><div class="prompt"></div>
<div class="output_subarea output_stream output_stdout output_text">
<pre>
</pre>
</div>
</div>

<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
<h3>Numerator.</h3>
</div>

</div>

<div class="output_area"><div class="prompt"></div>
<div class="output_subarea output_stream output_stdout output_text">
<pre>
</pre>
</div>
</div>

<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
Plot of roots of <script type="math/tex">N_{15}(R)</script>
</div>

</div>

<div class="output_area"><div class="prompt"></div>
<div class="output_subarea output_stream output_stdout output_text">
<pre>
</pre>
</div>
</div>

<div class="output_area"><div class="prompt"></div>


<div class="output_png output_subarea ">
<img src="data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAALcAAAEMCAYAAACGFCedAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz
AAAPYQAAD2EBqD+naQAAIABJREFUeJztnXl4E1X3x79JS6F0o6XQsoMs5acomyAIsolA8WUTVBbl
VUBUBEEUBH0RFFwQ9XUBFV9B60JZBBQpOwXKTgEBZadQKEtaoHShpfv5/XFIJ5N1kkwySTqf58nT
TDJz7530m5tz7z3nXA0REVRUfBCt0g1QUXEVqrhVfBZV3Co+iypuFZ9FFbeKz6KKW8VnUcWt4rOo
4lbxWVRxq3gFRIScnBzYs+aoilvFK8jNzUVYWBhyc3MlX6OKW8VnUcWt4rP4jLiJCKmpqUo3Q8WD
8BlxX7x4EXFxcUhKSlK6KSouZOjQoejfvz/i4+NtnqvxJZfXpKQkbNu2Dd27d0eXLl2Ubo6KjOTk
5CAsLAzZ2dkIDQ2VdI2/i9vkVvSC3rZtm+hYpWLiU+IGVIGrCPicuAFV4CqMT4obUAWu4sPiBlSB
V3R8WtyAKvCKjNeJ+9dfgWXLgMaNgTlzgKAg29eoAq+YeJW4N28GnnlGOL5xA/j5Z2nXqgKveHiV
uA8eFB8nJ9t3vSpw72fo0KHw9/fHsGHDMGzYMKvnepW4H3kE0GqBsjI+7trV/jJUgXs3S5cu9c0V
ys6dgT//BFasYJt76lTHylEFXjHwKnEDQN++/HAWVeC+j894BTpCly5d0L17d2zbtk31JpSRDz/8
EO3bt0doaCiioqIwaNAgnDlzRnROYWEhXnnlFURGRiIkJARDhgxBRkaGrO2o0OIGVIG7gp07d2LC
hAnYv38/tmzZguLiYvTq1Qt37twpP2fSpElISEjAypUrkZSUhKtXr2Lw4MHyNoRUiIhox44dNGvW
LNqxY4fSTfE5rl+/ThqNhnbu3ElERNnZ2RQQEECrVq0qP+fUqVOk0Who//79ZsvIzs4mAJSdnS25
Xq+zuV2FaoO7jqysLGg0GkRERAAADh06hJKSEjz66KPl58TExKB+/frYu3cv2rdvL0u9qrgNUAUu
P0SESZMmoXPnzrj33nsBADqdDgEBASZTelFRUdDpdLLVrYrbCFXg8jJu3DicOHECu3btsnkuEUGj
0chWtypuM6gCl4fx48dj3bp12LlzJ2rXrl3+enR0NIqKipCTkyPqvTMyMhAVFWW1TP0KpSEWVyud
GSh4I9nZRNeuSTtXHWQ6ziuvvEJ169allJQUk/fMDShPnz6tDiid4ZdfgFGjgOJi4Nlngbg4wNqv
oNqDO8a4ceMQHx+PNWvWICgoCOnp6QCAsLAwVKlSBaGhoRg9ejQmT56M8PBwhISE4NVXX0WnTp1k
G0wCqDg9d1kZUVAQESA8tm6Vdq3ag9uHRqMhrVZr8oiLiys/p6CggMaPH0/Vq1en4OBgGjJkCKWn
p1ss05Ge26dSO1ijrAyoWhUoLBReW78e6NNH2vVq2ghlcSS1g8etUN6+DWzfDpw/L2+5Wi3wwQeC
GdK7N9Czp/Tr1ZVM78OjbO4bN4CHHwbOngX8/Tnq5qmn5Ct/8mRgwAAgOxto2RLw87PvetUG9y48
Stw//cTCBoCSEuDdd+UVN8Cuss6gCtx78ChxV60qPpYSH6kEqsC9A48S9/PPA7//DmzcCERGAl99
pXSLLKMK3PPxKHFXrgxs2MA2cXCw/Taxu1EF7n68PoYyLEzpFkhHFbh78dkYSk9FFbhnoopbAgcO
ABkZQLdubC6ZQxW456GK2wYffgi89RY/v+8+YM8ewNKvoipwz0IVtw3mzhWeHz8OJCQA1sYxqsA9
B1XcNggL49kbPdWq2b5GFbhn4HPivnABOHYMaNUKaNDA+fLi4niVNDMTGDsWiI2Vdp0qcOXxKXHv
2gX06gXcucOrm1u2AB06OFdmt248mCwtVX1RvA2fEvf8+SxsAMjLA77+2nlx63F0QUkVuHL4lLiN
F3+k2MfuQBW4fNizQqlYsMK5c8BnnwGVKgHTpgG1ajlfZno60K8fpzbu2BFYs4Z9VDwFNeDBcbxm
H8rsbKBLF+DaNT7etAn4+2/24XaGqChecCkpcb4sV6D24O5FEQmcPi0IGwBOnQJ0OqBuXXnK90Rh
61EF7j4UkUHjxkB4OHDrFh/XqwfUrKlES+Rn3z521Q0LA2bNMn9fqsDdgyLirl6d97d5/30gIAB4
7z3+6+1cusRxmXl5fJycbHlrE1XgrkexH/C2bYFVq5Sq3TUcPSoIG+A9fIqKLH9xVYG7Fg+2Tr2P
li3Za/D2bT5u1872L5IqcNehihvAkSNsH2s0/LdlS8fKqV+fV0X1NvfMmdKuUwXuGiq8uHNzgcce
47QSALB7N+dMseS3bYuHHuKHvagCl58KL+60NEHYAHD9OnD5MtC8ufvbogrcNl4fQ+lOGjUC7rlH
yHDVuDHQsKFy7VEFbp0KEUP555+8D6VWy8v4vXs7Vk5gILBjB5cBAK+/DlSpIl87HUEVuDx4ZSLM
69d58FZQwMdBQcCVK94VNS8F1RdFwCcSYUpBpxOEDfDc8s2byrXHEXJzgUGD2B/miSeE6UND1OSb
zuGV4m7enOeQ9XTqJE/UjTuZNYuza2VkAKtX8yqtOVSBO45bbO6SEuCllzi4tkUL3uHAxtYnVqlU
CUhMBH7+mW3uZ5/1/OxUxly5Yv3YENUGdwy3iHvBAmDRIn6u0wGTJgHx8c6VGRwMvPyy821zlJwc
No0cdfgaORL47TcOX/P35y+oNVSB249bxH35svg4Lc0dtbqOH3/kYOHiYuCFF4DvvrO/jL592YMw
OZkXfdq0sX2NKnD7cMtsyaFDwCOPCPGN338PjB7t6lpdQ2kp/2oYDmh37gQ6d3ZfGyriLIrHRuK0
bcsectu3c9amrl3dUatrKCvjHtuQoiL3tqEi9+BeEUOpFIWFwN69HCzhqIPURx8B06fz88cfB/74
Q5kBbUXqwT225/YUCgqAHj1Y3AAwZw7w9tv2lzNtGs9N5+YCrVvzjI0SVOQeXApeOc/tKJs3C8IG
gNmzeUdKR2jWjM0tVwv7/HneBCs6mjesMm6vOg9umQolbuM9dqpWtb6DsCcwZgx/IdPTgf/+F1i6
1PQcTxP4zp070b9/f9SpUwdarRZr1qwxOeedd95B7dq1UbVqVTz22GM4d+6c7O3wKnGfOyeOmreX
Hj2EufGgIJ7S83SkLvZ4ksDz8vLQqlUrLFiwABozvcfcuXMxf/58LFy4EAcOHEBQUBB69+6NIrlH
5g7sfux2ysqInn6at7TWaonmz3euvLw8ouJiedomhRMneCvu27ftv/ajj4TtvMPDic6ds36+p23l
rdFo6I8//hC9VqtWLfrss8/Kj7Ozs6lKlSq0bNkyi+U4sj22V/TcSUnAsmX8vKwMeO01XtJ3lKpV
3ZfbZOFCnv589FFerDFMhyyFN9/kTbC++QY4fNj2Ppqe1IOb48KFC9DpdHj00UfLXwsNDcVDDz2E
vYYDIhmoULMlSmA4aD1+nJfc7V3AstdX3ZNnUXQ6HTQaDaKMnIuioqKg0+lkrcsrxN2lC+fIXr5c
CE7w5KxShhjHYjoam2kvnixwcxCRWfvcGVwmkdxcjmo5dQoYOJCnsRxFo2GzZM4cFoccSTPtYelS
vo++fYH27e27duFCnhPPzASefhoYMsQ1bTSHJwo8OjoaRIT09HRR752RkYHWrVvbvF6/QmmIxdVK
ewcIUhk5UhgIAUTLl7uqJtfy/vvCPVSqRLRvn/1llJYS5ebK3zY9ZWVE335L9MorRGvXmr6v5CDT
ngHlcisicWRA6bKe+9gx8fHffwNPPumq2lyHYVas4mKO3bQ3dYNW61pzZM4c4J13+PmCBcC6deLt
Tdzdg+fl5eHcuXOgu4ON8+fP4+jRo4iIiEC9evUwadIkzJkzB02aNEHDhg0xY8YM1K1bFwMGDJC3
IXZ/FSUyfbrQ42m1RElJrqrJtQwdKv4FiotTukWmdO4sbuNrr5k/z109+Pbt20mj0ZBWqxU9nn/+
+fJzZs6cSbVq1aLAwEDq1asXnT171mqZjvTcLhN3WRnRN98QTZrEc7xKUVxMFB9P9NNPPL9tLzdv
Ej31FNEDDxC984787TOkuJjo4kWiwkL7rhs/XvoX0NPmwaXiUeL2FP71L+Gf/tBD9gvHXVy9StS8
Obezbl2iU6ekX5ufTzRxIlGPHkTz5tk+3xsF7oi4fdrl9epVoE4d8WvJycCDDyrTHmtMmgR88YVw
/NRTwsKVK/A2d1nV5dWIsDBejczP52M/P89Ncm+84mocECE3njhNKDdesfzuKEFBvPDToAHPjS9a
xMl8XMmNG8CXX3Jd9gj0tdeA2rX5eUSEY37m9uLpS/VO4zIjSQYWLiRq1IioVSui/fuVbo1tcnKI
mjYVbPz+/e27PjubKDmZB7Fy8+23RE2aED34INHhw+L3vMEG9ymbW7/Ftb51tWqxDe3JbN3K24YY
kpvrviV3S/z1FwdW6D/LBg2A1FTxOZ5ug+tt7tjYWO/P8nr5sjjqRKezvgWHJ1CvHtv1paV8XKMG
2/xKc/Gi+LNMSzPd7ttbbHB7srx6rM3dqZPYvfPpp90n7Px8zoq1YoV9rrXNmgE//MB/27Th1Uy5
w9Cys4G33gLGjeNVXyl06SIeawwdaj6g2ddscI81SwAenC1bxrMew4a5J8K8qIhzrBw4wMcDBnBO
P0+ha1f2bwd4++9//jGd7jSHTsefZXg4MGKE9c/SE00UR6YCZR9QxsURhYXxY/FiuUt3Pfv2iVf7
ACKdTulWMUVFpm0z8kmSDU8bZCoeiXP9OjviZ2fzY+xY7jG8iZo1xb1aUBAgtaNwhLw86RH4lSoB
998vHFeuzFE+rsAXTBRZxZ2dLbZRS0rsD6tSmkaNOPdfVBTPKixfzrsvyE1eHgcsBwdznSdPSrsu
IYHNiscfB9autR12JpWvv2aT5/nnhZ2dvV7gcv50lJUR9esn/GT26cO+zO5GpyOKjSVq2JDo1VeV
aYMtDAN/AaLevZVry9q14rYMGSJ+3xNMFMX9uTUaTqS+bh0H8j7+uDLZmMaPB9av5+dffsk5wV94
wf3tsEZurvVjd2LO994Qb5kmNEZ26fn5Af368SyDUnGOxgsUxseuoKBAmN+WwgsvCOFyAQGcok0u
0tLYvHjqKU6TbIuePdme19Onj+k5XmmiuPCXRDG++EL4ia1ShejQIdfW99prRBoNUdWqRCtXSr/u
5k2iTZuIUlLkbY/edRYgCgkhunLF9jU7d7Lv/VdfEZWUWD5PKRNFb5bExsZSv379aMmSJTav8eh5
bmdYv54Hab16sVniKvbs4QUnPcHBPIhWKjlmdjbPfxuyZQvnTZELJebBfWY3s3nzeKaiXTvpq3DG
xMZyxL0rhQ2Y2sp37thnnkitY8cOaeZVWJg4NXN4uPOfARHnVz96lI+9xkRx+e+JnezYIR65/9//
Kd0i6xQWEj3yiNDe//xH3vJ1OqLGjYXoeylmT3o60YQJRKNGER096lz9hqnsADZd9LjTRPGJMLNf
fhGLOyjIfXVv3Mj/vP/9j/+pUiks5DjRgwflb5PxlGHLlvLXYY0jR0xXRdPThffdJXDFpwLloGdP
nkXQZ3MdOdI99W7ZwrME+hHItWvAjBnSrg0I4AUZV2DsVWichtlRjh9nV9h27YCYGMvnGW8VrtWK
Hdg8eprQhV82h7l8mUfty5bZ14M6w+uvi3unhx92TT2lpUQbNhCtW2d9VkJPfj7Ro49ym2rW5GAG
Z9m4kU0c/WzSzp3Wz//Pf/hcPz+iL780f46re3DFzZJ9+/jm5fgHuJsffxSLe+xY19QzZIhQx7/+
JX31NDNT2pdBCoMHi+/13/+2fc2tWxxpZA1XClxRs2TNGt7LvKyMF3LWrjW/GOCp/PvfbIrodzn+
5BP567hwgbO86lm7Fjh9Gvi//7N9bXi47XNKS9mfp3Jl6+fVqCE+lhI0bTy9qOf6dXYPbtLEA00U
ub5Zhj0SQDRihFwl28emTexP8s037jNppHL9OpG/vzgT1+XL8pS9dClRYCAvJk2fbv3cGzeIunfn
Rac+fTh20xHOnyeKiuJ78fcn+u03ft0VPbiiZslrr4nFPW2aXCVLJzGRBeOqaTk5WLyYZ4ACA/kL
KAdFRWw7G37+rl6VJSKaMUNc50MPCe/JLXBHVihlE3dODtETTxDVqsXpxxzZIsNZpk0Tf9gPPuja
+pYvJ4qJ4VRr9vwPy8rk/VXJyzOdrtu+3fHy7twhmjmTbfENGyyf98kn4jp79RK/L6fAFR9QKk18
vPjDHjXKdXVdvCjMOABE1aoRFRTIW0dODs8z2xrIEYlne3r0cG7Pn3//WyjLz89y2ub8fDZrAKJ7
7iE6edL0HLkE7hPz3M4wdCgPCv/4gwdp8+a5rq4rV8RJd7Ky+GG0G4bDnD4NdO/O9xMdDSQmWh94
fvIJewHevs0Bwc54ZO7YITwvLQV27zaftjkwkH14CgstD2IVHWQ69XVyEVlZnjcYNCY/n6hFC6GH
69lT3jY/95z4V+jZZ50v8/Ztou+/Z7v/zh3L5z35pFCvRmOfyUXEn8PLL/M4oGlTor/+cr4H9/qe
OyuLHZ727ePQq40bgaZNlW6VeQIDgZ07OQVE5cq8kirnli7GXoXORv4XF7Nn4P79fPzTT5xEyJz3
4qJFnNotNRUYPpx/Cexh5UrefQ0Azp5l3/K//lKgB3foa+QijEffAwe6p94zZ4g6duTUwTNmuKdO
W6SkEDVowJ9D/fq295+0xdGjpoPO8+cdKysxkXOVW4q8/+YbcT116wrvOdqDe/2AcvJk8Yfy2GPu
qfehh8T1/vmn/HUUFxNNmcJfosmTefrOFnfuEJ09a92EkMq1a0QBAcI9Vq3K5p+9JCSwqaIv57vv
TM/R6Yjq1RPO+fhj8fuOCNzrxX32rLAoEBhItGWLe+qtXVss7gUL5K/DcOMogKfa5KC0lOjTT3mD
LVtTvytW8KxGkybmN4aSwgsviO+jTx/z512/zrNXu3aJXz98mOvetMk+gXu9uIl49WzLFp5qcxeG
+/dERrqm7mHDxKIwjjB3lJkzxeXqVwkdZcsWzghryWQxntueOFF62Z9/LlwXE0O0YYN0gSsubk9M
oSCV33/nPeVTU11T/s8/i0UhVzaurl3F5U6Y4HhZn34qnrc/fdr0nJISXo1u2ZLXEcwt1lma74+O
Frd10SLpJopiK5SlpXyjfn48+FHKKzAjg7371q9Xpn5brFrF9vaKFfKVOWWKWDA//+x4WffeKy7r
gw/su/7AAV6hBng60XghKSbG/K+MFIEr1nMvXSpu9AMPyFGqfVy/LswuAERvvuna+rZtI+rQgQeI
rnBhvnqV67h+3fp5RUU8w9O/v/NjhZ49xf9He7clbN3a+vW7drFPukbD8/h6N4S1a4kWLLAucMXE
bTz1U6+eHKXax08/idtQrZrr6srM5JQJ+rpCQx2bebDE3r1C+ZGRRMePO1/mli28p+bEieybbY7z
5/nLWrMm70ZsaVHK0tK+PtZT/7AU2GA4U2S41D9smGWBKybujAze3kNYTbNtDzmLsc21aZP4g23e
XP469Bw/bjpnbM/WerbqGDRIXPaLLzpWtp6PP14imgY0dnCSyoYNRBERbH5Onix+b8mSJfT994JX
5j33sC70XLnCXzDD+MvsbNPPMS7OvMAVHVBmZrJNeeAAUb9+/eQq1iLm6nj7baLwcBa2HC6flu6j
sJBNL/0/pFUrafPWUusYMUL8D7e0I7BUWrXqJyovONixcmrUELfL0PNQfx9//80hdIa/ZIa/RBER
RMeO8etFRdwWfXkaDXccK1awwLdsEQSu6PJ7eDhH4ijJnDn8cDUBAcD27cDChbzk/uKL4nRkzjJ7
Ni+TnzsHPPCA86nWqlXjNhcV8bFhEiGpEJlm7M3KMj2vRQvTPCmffirkd8nM5P02v/+eP7OlS4Ex
Yzjr7bvvAtu2ARMmdMEjjwDANhABPXs6tlTvtqQ88fHxkl6bPTseCQl8s9bOc6YO49fy8oCpU+PL
/S6k1BEezqJ7801g/XrbdZSVAW+/HY/Nm20n7dm3Lx5nzgA3bwJHjnAYmKX7KCjgxKO7d5uvFwBC
Qth7b9gw3sx16VLz5333XTz+/FOcGFN/nkYDTJ1a/iratAEee0x8fVoahxuePy++VhyxHy86DgkB
Ro6Mx40bvF3hu+/yFykp6QoSE7tj9+5t+O67JKSlWfnALOHYD5R1zP3USnntvfeIgH7lMy65uc6V
J+W13Fy9icH1vvuu/HUQ6RPbcB0DBgiDNWfqePzxftS+vfCzPmWK4+VduUJUpQq3T6sV5uGNz9uz
h6h9+36Ulycur0uXfuWmR5UqPNOjv/biRWEaMDS0X7ndPWGCvu39qHNnNvcaNhReA4i6d2cTpVu3
BPebJUSEXKOcYiUlJcjJybH7tQ8/BIASADk4doy9ywYNcrw8Ka/9/ru+p+J6P/qIezc567h4Ub/V
Ndfxxx+cniwmxrk60tNLcPCg8NqnnwK9ejlW3uLFQEEBt6+sDPjoI2DwYNPz7rsPqF69BCUlOTAs
8vz5EuTm8gsFBdyW0lK+tlo1DiLOzgZefLEEVarkQKcDvvqqvDXYtSsHmzcDn3/Onoj5+SWoXTsH
27a1QnFxDtq124Lt2yFqS0hICDRWXDGdToSpT1CoouJubO1J6bS4zfXcjrJ9O/Dcc/wNHzPGtZE0
hkydCvzvf5xE8scfgW7d5K8jLg6YMoV/cN9/n/cLkoNZs3iAFhzM9+BoOo3iYmDUKLaZ69YF4uN5
MGtIbi7XlZXF/uuG72dm8naKBw7wvj0rVgj5xxMTOUqouJgzWK1Zw5E9a9YAL7/MyUOnTAGmTwca
NhS2LfH3L8Yzz/yG6tWv4NChvti+vSPS0tLKs7za6rk9znGKyLn4P0+us7RUuv/NsWO8lG7Ov8MY
Kcl63nqLd5hr1sy6e4S1z8FwBTM01LyDmbkpUeN5++efF94rK+P27NzJ96G3zStVKqKRI+Povffe
p3PnUpV3nFKawkKeU3XWsV8KSUmc3bVLF6Ldu+UtOyFByG8SGMiDOGcwXuBq1sz+MsrKxGkz7PFA
HDtWfN2UKcJ7U6cKr8fG8v+vSZMieu65OJo5831KvevJpqi4t20jGjOGZxvkcK63l/x8IehAqyVa
uNB1dd26xT2X4VK/o4ltzNG/v1gMY8Y4V56xR2JYmGPltGkjlBEQYLoqW1RENG8eL90b5h/MyOCO
oHJlDkDRf1a5uaYrlDt2FFFcXBy9/74gbCIFxf3XX+I0B8OHy1GqfSxZIv6QIiNdV5ecy+/mGD1a
XLatDFK2uHHDcIrNesKkq1fZTMjPN33v8mVePe3bl1chjTEMZKhUiQMTrFFQII4OqlSpiObPNxU2
kYLi/uor8T+jVi05SrWPVavEbahTx3V1FRQQ3XefUNf99zu+/G6OjAw2dwID+adaSt4SW9y4wT34
pk2Wz/nzTyFz1b338p499mDolQkQffaZ6TnJyRx7qV+ej4tjgVeqVEQzZpgXNpFC4p41axY1aNCc
gCACwgnoSZ077xedk5mZScOHD6fQ0FCqVq0ajR49mm5LTElVXFxMU6dOpfvvv5+CgoKodu3aNHLk
SLp69arovAYNGhCgKX9otVqaO3eurHUY3kdYWDVq02Y0zZhxW5IIVq1aRb1796bIyEjSaDR01MyW
B127diWNRlP+0Gq19PLLL1st99IlNhf8/Ynatl1FPXtar6OgoIDGjRtH1atXp+DgYBo8eDCl311V
adVKLM5PPrF9X0REzz33HGk0GtHnD8TS1q3i8wyDIZo2Fb48ublFtHixZWETKbQ9dkxMDBYvXoD5
8/9Bly670bx5Qxw71gs3b94sP2f48OE4efIktm7dioSEBCQlJeHFF1+UVH5+fj6OHDmCmTNn4q+/
/sLq1atx+vRpDBgwQHSeRqPB++/PwcmT6bh4UYdr165hwoQJstZheB/r1iUgNzcJ58+/iIgI23Vk
ZeXhxo3O8PefC0CDggLTczQaDcaOHYv09HTodHwPH3/8sdVy33gDOHyYs7seOpQHos6YO3euxSmy
SZMmISEhAStXrkRSUhKuXr2KwYMHAzBN5GPJX6a01DQpUWxsLM6cScewYTo88ogOCxbEmyTkN5za
PXuWF9CKi4uxalU8rl27jBEjRqBBgwZW79cuJH8NJJKTk0MajYYSExOJiOjEiROk0WjosIEBtmHD
BvLz86Nr1645VEdycjJptVpKS0srf61hw4b0xRdfOFReZiaP6GNjOfDCXB3O3oeQtiKVAA2NGmXa
q3br1o1es9MFUJ+Y3tCDMDU11WzPnZ2dTQEBAbRq1ary106dOkUajYb2799PSUk8OAaIOnUyH0Km
0wkmWb16PFX53HPP0aBBg2y21XALQYBoxQrzg0dzKD4VWFRURPPmzaPw8HC6efc3Z/HixRQRESE6
r6SkhPz9/en33383KWP9ev4H/fij5Xo2b95Mfn5+lKt3PiEWd61atah69erUunVrmjdvHpVIzNb+
+ONit8vdu03rsPc+jBk+XCzunj3Ni7tmzZoUGRlJLVq0oOnTp1O+uZGdAatXC9OGoaE8P25J3ImJ
iaTVaunwYbFAGjRoQJ9//jkR8UAyLc3yfLxx+o0nn2Rxh4eHU82aNSkmJoZefvnl8v+/IXv28HjM
z49ozBjpwiZyLIZSFpfXhIQEDB06FPn5+ahduzY2b96MiLu/1TqdDjWNspv7+fkhIiICOp1O9Pr6
9byltn7NNCODV64MKSwsxLRp0zB8+HAEBweXvz5x4kS0adMGERER2LNnD6ZNmwadTodPJGSRP3RI
eE4EHDhQiF9+Eddhz32YY8gQXvXT31uvXqbn6H+Wa9eujWPHjmHq1Kk4c+YMfjPMWG/EwIG8t82J
E0CHDkD9+uzLYo7339ehrCwAbdqE4o03BDMhKiqq/B4CA3mF0hJ6t1nD4yFDYjF48GA0atQIKSkp
mD59OjphhiAFAAAVJklEQVR16osHH9yL+vU1ePtt3tunY0fg6lWgoKAYy5fH4/Jl+02RpUuXSt6H
0q6e+9dff6Xg4GAKDg6mkJAQ2nU3KUV+fj6lpKTQ/v37acyYMdSoUSO6fjf474MPPqDmZsJiatSo
QQuNJqPHjycCfiUgmIBg8vMT6iDigV+/fv3owQcfFPXa5li8eDEFBARQkZlpDOP7eOyxXQbTUcXU
tatpHfbch6XPKTGR6PXXzfeq5liwIJE0Gi2tWmWaZ8FSHUTme+5Tp4iAJQRUKb9XfeL7du3a0XSJ
842fffYraTTBd/9HIfTdd7tMzvnjj/N3B5WJBHBKaz1FRfb12Hpcbpbcvn2bUlJSyh8FFmL4mzZt
Sh999BER2fdzvnAhEXCbgBQCUujZZ4U6iouLaeDAgdSqVSvKzMy02dbjx4+TVqulM2fO2LyPrKwC
mj2baMyYYurc2Xwd9tyHtc/JkslgTEICkVabd3fmZ5NJFix76zh7lu6KTUtANgGchYpIbJbY4vbt
23TkSAqtXJlCycnmNTB/PhFQg4DvRFPDjgqbyANsbj2NGzemd+86Rp88efKunScMxDZu3Gh2IFZW
xj7dnToRjRtH5T7DemE/8MADZm05c/zyyy/k7+9PWRIjd23VYe4+Pv10I2k0ftSnzzU6cUJSNZSa
mkpardamuDmJz667Yvxb1Ps5WsfEidkEBBCwit57j187ffp0+YBSz9GjnJWqUiX2A7E3H82aNWl3
2/0nAZzz0RlhEykg7ry8PHrrrbdo3759dPHiRTp06BA9//zzFBgYSCcM/tuxsbHUtm1bOnDgAO3a
tYuaNWtGzzzzjKQ6SkpKqH///lS/fn06duwY6XS68ofe5Ni7dy99/vnndPToUTp//jwtWvQL1axZ
k5439NBxsg7j+1izZhdpNM0IeIYATvZobSEnMzOTjhw5QgkJCaTRaGjZsmV05MgR0ul0RESUkpJC
s2fPpkOHDlFqaioNGvQHAY0J6E4A0Rtv2L4PW3UQEY0c+TLVq9eQtm3bRgcPHqSHH36YOnfuLCrH
MAACsJ4L5fbt2zRlyhTat28fpaam0pYtW6ht27ZUt25zGjiwiCZOJLpxwzlhEykg7oKCAnriiSeo
bt26VKVKFapTpw4NHDiQDhlF5966dYtGjBhRvogzZswYyjMO5bCAvhcyfOgXOPQR0ocPH6YOHTpQ
eHg4abVVCbiPqlWbS0eOSFs2lFKH8X2EhFQjYAwBeeUisDYj+OOPP5aXafjQ/8KlpaVR165dKTIy
kgIDA6lp02bUvPk0io7OpSefFKKSLJGVRTRgwI/lC1jm6iDi/9n48ePLF3GGDBlSvoijxzhFgzWL
JTX1DrVu3ZuqV4+iypUrU6NGjeill16ijLuh78722HoUN0uys9nPRI7lYkf4+GPxP8XRFAZSyMri
JX59XS1bKptOrmNHoS1RUbaT+VjD0J2iTh0OQTPHuXNCRLyfn7BGoEcuYRMptEKp58QJThTfujWH
T505I1fJ0jGOmTCKrJKVsDBg1y4Oap0+3XIid2OIOCgjMZGDhuUgJwfYu1c4Tk/nwGJHGT+eo++X
L+dpxtq1zZ8XF8f7UAK8avnf/wrvFRcXIz7esek+2XDq62SAca4NV262ZInUVCEdcaVKnNzS0xAW
c3j3Nzm2GikrEydFqlLFdqbaa9fYTdkwcY69GPqKAEI6Yzl7bD2KmiUjR4pv9IUX5CrZPm7c4L3N
HQ1YyMlx3X48Fy6YuspKnWWxxZkzPCvRsyfR5s3Wzz1wQPBHr16dE+k4wp07RP368apuTAwvxbtC
2EQK70N59qyQTb9hQ/5HehM5OexQD7DrplyiMyQjg21TvbC1Wl7qdjdPPSXvr6zey8FVwiZS2OZu
0oTt7HPngFOnONDTm/jyS97ACeDl6zfekL+OGjWABQs4+1OlSmyjWlvq1nPlCvDrr7wRlhwEBoqP
xUlzTCkoYNeB334zn1DIz89DbGxjZP16ycTvv7P9NnIke6G5A8PdFQAOFnAVJSXSA5JTUjiqSN+u
b791vv7UVI6jBHi7QWtTmEVFRA8/LNQ/YIC5c1zXY+tRfCpQDo4cEbzcACKj9QWXcf68kPm/cmVe
/vYEjPfSadFCnnLLyjhYwNb44uBB03GCYQyHO4RN5AP7UAKc/amkRDg+fNg99TZqBPzzD9fXpAkf
S+X0aSHvyWuvcQ4RuTByRDQ5dhSNBpKCLCIj2ezQmyOBgZzfD/BQU8QQl33VHOTsWd5GTt9LuCEb
slPodDzjoG9v9+7yll9Swgnag4J4ociMH5gJiYm8yhgdTfT11863YdEiXqypU0fYe9JdPbYeR3pu
pzNOuYLkZOCHH7iXmjLF9oBHSdauBfr1E79WUGB5L3RXU1rKva0+vbBGAxw/bn3feHtRosfWp+3L
zs6W7M/tcWYJALRrxw9Hycvj9MInTwL9+wOvvipf24xp3lyc+zomRjlhA0B+vjhvNhGg08knbo83
RQxx2e+IgowZIx4ALVvm2voSEoh69OC0YSkp0q/btIn3qFm4UN6Fo6FDxWknpPiovfMOz6DExlr2
JXG3KWKIT8yWyEHbtmJxO5vUxhVs3SpOT/bOO/KVXVpKtHw50Q8/SMuEtXy5+POKjTU9R0lhEykY
Q2lIairndibiXQfuuUfuGmzTq5cQF6nRAD17ur8Ntti4Uew4tWED7yogB1ot8OST0s9PSREf63dG
0ONJpog9MZSyiruggNP/6gNU16/n1cqqVeWsxTZz5rAn28mTPNgzzp9hCyL2hqtcmZOtuwLj9MD3
32/f9aWlPEUnB/368Wem36rl6aeF9zxJ2HYj508HB6GKH//8I2cNrqesTGyzTp3qurrmzeOV0Jde
sh2MoCchgXds8/e3nvPPXv75h+ijj9hE0aO0KWKI4lOB+fm8AHLtGh9HRbGviZyLGq7m8GGgbVvx
azdvSlvwcAfh4eLZkD17OGWC3Hhaj+3IVKCsu5lVrcpO+MOHA0OHsgO/NwkbMJ3G02pN04wpRUmJ
aUCGfhcCOfE0YTuK7Fv1NW/OHmzx8c7bq1u2cJKeYcOAS5fkaZ8t7rtP2JLOz483IJKaA0ZPSgon
n5Ebf39g8mThuF07oHt3adeuWwf07s32tLXP0leEDcBz57lTUoR0ugDnp3MnN2/an1C+rEyISNJq
rQfWOsOuXURr15rPoW2OU6fEebAfeMD8eZ5kYxujuM0tJ562rC2FPXvEu/P6+fEMhNJtXr0aeOIJ
4Vij4QythrMtnt5jK25zy0nbtjx40tO5s/Ii8Vbat+ctsvX06OFdwnYUDxkqmVKrFpCUBHz7LbuS
Clsz28/x49xTtWolX/vM0bEjMGIEjzk0GuCTT+z7Qu7YwY8HHwT69pWvXXXqcJTR//7HHcbrrwvv
eZuwhw4danXvSREuM5I8hClTBFtzxAj31Hn2rGX/DEtwbkChrfrtqV2JJ9vYxigaQ+mJXL8uzub/
66/A0aOur7dJE8u5PiyxerV4OX7lSnnbZIy39diO4NPi9vc3TZQTEKBMW2zRpIn4uGlT+8swtxWJ
OSqCsAEfF3d4OPDZZ4LA33zTMb/mggKOQJcrQ5Q5Xn8dmDABaNGCtwifM0f6tefOAc2acQhYjx7A
7duWz3W1sFevXo0+ffqgRo0a0Gq1OHbsmMk5hYWFeOWVVxAZGYmQkBAMGTIEGRkZsrYDgOts7vR0
DhFr2pT9M1yV6EYKt25xsh5HOHBAiD5v317ezVTlwnhT1jlzzJ/nDhv7559/ptmzZ9OiRYsspmp+
6aWXqEGDBrR9+3Y6fPgwdezY0STTrDEe5c89eLD4A//hB1fV5Fq6dhXfx92c+h5F9+7iNhpuP63H
3YNHRzedsoRHDSiNfYKNj70Fc3vAeBqvvy6MJWrUAMaOFb/vSTb2oUOHUFJSgkcffbT8tZiYGNSv
Xx97DbN5yoDLxD10qPC8cmXemMgbmTVL8Edv0sRUOFLYvZszpmZmytq0ch5/nOfy163j9BSGg1NP
EjbAG2cFBASYrDIabjolFy5bxJk6lQc5p08DffoALVs6V15GBjtjhYYCzz7rPk+9Xr3YEerSJXaq
sjcS/+OPeSALcIq5Awe4d5WbJk1MZ1xcLewlS5aUb5ar0Wiwfv16dDL0P7ADIrK4MayjuFQicvXW
2dm8+qc3bRISOG+du4iO5ocjfP658Dw1lXfNfeEFWZplFXf02AMGDECHDh3Kj+vUqWPzmujoaBQV
FSEnJ0fUe2dkZCAqKsrm9foVSkMsrVZ67PK7IXv3im32lSt5eq5KFeXaJJXISCF4Q3/satxligQF
BeEeK0Gy5nritm3bwt/fH1u3bsWgQYMAAGfOnMGlS5fQUULUhWIxlK6iXj2eq9bPM9eq5R3CBji5
0FNPsX/3qFH2/5rl5gL/+Q9/uYcN40AQayhtY9+6dQuXLl3ClStXQEQ4deoUiAjR0dGIiopCaGgo
Ro8ejcmTJyM8PBwhISF49dVX0alTJ7Rv317extg5w6MYixfznHnbtkTJyY6Xk5NDtGIFp1bwBgzj
OQHr7fYEXxFbG1sRSdt0yhiPmuf2RHJzOUuqXiivv650i2zTpIlY3HPnmj/PE4TtSjxqntsT2bKF
p8r0fPklS8aT6dZNeO7nBzzyiOk5SpsinopX2NxyYTyYi4hgv2tPZsECoEED4MIFtt2Nx1yqsC3j
sWFmrmLGDODTT9mp6pdfpAfYGlJQACxcyFvkPfccD3iVoCIJ25Ewswonbjno25ezaQEc5XLsmPvz
mlQkYQMeHkP59de8TPzmm0BhobtqlZ+CAkHYALvC7t/v3jZUNGE7ilts7vh44JVX+Pm6dSyQL75w
R83yU6UKUL++kPvD39+9yT4rurDtiaF0i7gPHrR+7G0kJHBC+5wc/iWKibG/jLIyzoa7dy+ng5g6
1fb22hVd2IAHrlB2784RMYbH3kyLFpw2zhk++QR4+21+vnYtu6waZpMyRhW2/bhF3P/6Fzs6rV/P
nnUTJzpf5sGDnM9aqwXee895r0N3Y/zrlZxs+VxV2I7htnnuwYP5IQdZWZz3Tu8fvW8fzwO7Ow+4
M3TrBqxYIT42hypsx/HKRZxLl8SO/xkZ7Jhk7M/syYwbx6bI7t2cTWv0aNNzVGE7h1fOc+fns917
4QIfx8TwXLOnpm1wBFXYYjx6nltOqlblVGuTJ/M+ldu3OyfsP//k1MvNm/PgTmlUYcuDV/bccnLz
JlC3rpDQJjAQuHxZuZ0UVGGbp8L03HKSkSHO1HTnDnDjhjJtUYUtLxVe3E2bij3tHn5Yme0FVWFL
Y+jQoejfvz/i4+NtnlvhzRKAB6i//MLuryNGODel+PHHvPIYFsYhZpam+AxRhW0b1StQYQ4d4tza
eiIjOdOsNVRhS8PrbG5f+1qlp4uPMzM56b0lVGG7FsXE/eWXnOAmNBRYskSpVshLly7iHdzGjAEq
VTJ/rips16OIWXL+PK8m6msOCOCfb3u3xPNEcnJ43jwsjP3XzYWxqcK2H0fMEkWW37OyxCZJUREP
6nxB3KGhPCi1hCps96GIWdKyJdCzp3A8fLjj6cqMuXiRe860NHnKkxNV2O5FkZ7bz48jcjZuZJPk
scfkKXf3bk5cmZ/P23Jv3crb1HkCqrDdj2IDykqV2M+7Vy/50it89RULG+CtM+bPl6dcZ1GFrQw+
tUIZFmb9WAlUYctLhV2h1On41+DQITZH1q6VJxd2cjL7oHTtyuaOVFRhy4fXzJa4iuhoDt8qLrY8
v2wvH34IvPUWP2/Rgvd3DwmxfZ0qbOXxKbNEj1zCBoC5c4Xn//wjzd9bFbZn4JPilhN77XhV2J6D
Km4bxMWxA5RWC7z0EqdSs4QqbM/Cp2xuV9CtG7sGlJRY32RKFbbnofbcElGF7X2o4nYSVdiei8eJ
+9o1doGVeTNZl6AK27PxKHFfvAi0asVedQ8/zLsKeCqqsJXBa1co583jbKd6YmKAU6eUa48lVGG7
H68LMzPGeKm8Zk1l2mENVdjeg0eJe+RI3oi0alVe6v7uO3nLLypiT8E5c9gEshdV2F6GbBsFegED
Bwr7OUZHE2VkSL/W1/d5lIvi4mKaOnUq3X///RQUFES1a9emkSNH0tWrV0XnZWZm0vDhwyk0NJSq
VatGo0ePptu3b1ssV92H0gqlpcAffwjHOh07QUlB7bGlk5+fjyNHjmDmzJn466+/sHr1apw+fRoD
BgwQnTd8+HCcPHkSW7duRUJCApKSkvDiiy/K2xiHv6JeSOPGQs/t50f099+2r1F7bOdJTk4mrVZL
aWlpRER04sQJ0mg0dPjw4fJzNmzYQH5+fnTt2jWzZag9tw3WrAF69ABat2afkRYtrJ+v9tjykJWV
BY1Gg2rVqgEA9u3bh/DwcLRu3br8nJ49e0Kj0WC/jFvDVSjfknvv5bhKKajClofCwkJMmzYNw4cP
R/DdSA+dToeaRlNhfn5+iIiIgE6nk63uCtVzS0UVtnSWLFmCkJAQhISEIDQ0FLt37y5/r6SkBE8+
+SQ0Gg2+/vprm2URETQy7ldeoXpuKajCto8BAwagQ4cO5cd16tQBIAg7LS0NiYmJ5b02AERHRyMj
I0NUTmlpKW7duoWoqCir9en3oTTE4p6UTo0UfAx18CgPxcXFNHDgQHrggQfo5s2bJu+fPHmStFqt
aEC5ceNG2QeUHrX8riRqjy0PpaWleOKJJ3DkyBGsXbtWZFtHRESg0t0YwL59+yIjIwPffPMNioqK
MGrUKLRv3x4///yz2XIdWX5Xe25Se2w5SU1NJa1WK3poNBrSarW0Y8eO8vNu3bpFI0aMKF/EGTNm
DOXl5VksV+25HUDtsb0Dr3eccjeqsH2bCituVdi+j1eJmwh49VUgKoqDGfSbrNqLKuyKgVeJ+9df
OdllRgaHoY0da38ZqrArDl4l7itXrB/bQhV2xcKrxP3EE8Bd3xsAwOjR0q9Vhe0beG0MpRQuXOCk
9Y0bS09arwrb+1H3oTSDKmzfQJ3nNkIVdsXGZ8WtClvFJ8WtClsF8EFxq8JW0eNT4laFrWKIz4hb
FbaKMT4j7oyMDKSnp6vCVinHp+a5i4qKEBAQoHQzVFyAfp47NjYW/v7+luMmDfApcav4LuoijoqK
Aaq4VXwWVdwqPotqc6t4BUSE3NxchISESM5KpYpbxWdRzRIVn0UVt4rPoopbxWdRxa3is6jiVvFZ
VHGr+CyquFV8lv8HFJUGaPxHIqwAAAAASUVORK5CYII=
"
>
</div>

</div>

<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
<h3>Denominator.</h3>
</div>

</div>

<div class="output_area"><div class="prompt"></div>
<div class="output_subarea output_stream output_stdout output_text">
<pre>
</pre>
</div>
</div>

<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
Plot of roots of <script type="math/tex">D_{15}(R)</script>
</div>

</div>

<div class="output_area"><div class="prompt"></div>
<div class="output_subarea output_stream output_stdout output_text">
<pre>
</pre>
</div>
</div>

<div class="output_area"><div class="prompt"></div>


<div class="output_png output_subarea ">
<img src="data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAALgAAAEJCAYAAAAn0u2jAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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=
"
>
</div>

</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered">
<div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<h1 id="Section-3.2.--Basic-properties-of-our-functions">Section 3.2.  Basic properties of our functions<a class="anchor-link" href="#Section-3.2.--Basic-properties-of-our-functions">&#182;</a></h1>
</div>
</div>
</div>
<div class="cell border-box-sizing text_cell rendered">
<div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Here we can just verify the formula given in the paper for the Taylor expansion of $\tau_i(r)$ at $r=0$.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[14]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-ipython2"><pre><span></span><span class="n">r</span> <span class="o">=</span> <span class="n">var</span><span class="p">(</span><span class="s1">&#39;r&#39;</span><span class="p">)</span>
<span class="n">make_table</span><span class="p">(</span><span class="k">lambda</span> <span class="n">i</span><span class="p">:</span> <span class="n">taylor</span><span class="p">(</span><span class="n">tau</span><span class="p">(</span><span class="n">i</span><span class="p">)(</span><span class="n">s</span><span class="o">=</span><span class="n">r</span><span class="p">),</span> <span class="n">r</span><span class="p">,</span> <span class="mi">0</span><span class="p">,</span> <span class="mi">6</span><span class="p">),</span> <span class="s2">r&quot;First six terms of Taylor expansion of $\tau_i(r)$ at $r=0$&quot;</span><span class="p">)</span>
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
<div class="notruncate">
<table  class="table_form">
<tbody>
<tr>
<th><script type="math/tex">i</script></th>
<th>First six terms of Taylor expansion of <script type="math/tex">\tau_i(r)</script> at <script type="math/tex">r=0</script></th>
</tr>
<tr class ="row-a">
<td><script type="math/tex">0</script></td>
<td><script type="math/tex">\frac{1}{720} \, r^{6} + \frac{1}{24} \, r^{4} + \frac{1}{2} \, r^{2} + 1</script></td>
</tr>
<tr class ="row-b">
<td><script type="math/tex">1</script></td>
<td><script type="math/tex">-\frac{1}{5040} \, r^{6} - \frac{1}{120} \, r^{4} - \frac{1}{6} \, r^{2} - 1</script></td>
</tr>
<tr class ="row-a">
<td><script type="math/tex">2</script></td>
<td><script type="math/tex">\frac{1}{45360} \, r^{6} + \frac{1}{840} \, r^{4} + \frac{1}{30} \, r^{2} + \frac{1}{3}</script></td>
</tr>
<tr class ="row-b">
<td><script type="math/tex">3</script></td>
<td><script type="math/tex">-\frac{1}{498960} \, r^{6} - \frac{1}{7560} \, r^{4} - \frac{1}{210} \, r^{2} - \frac{1}{15}</script></td>
</tr>
<tr class ="row-a">
<td><script type="math/tex">4</script></td>
<td><script type="math/tex">\frac{1}{6486480} \, r^{6} + \frac{1}{83160} \, r^{4} + \frac{1}{1890} \, r^{2} + \frac{1}{105}</script></td>
</tr>
<tr class ="row-b">
<td><script type="math/tex">5</script></td>
<td><script type="math/tex">-\frac{1}{97297200} \, r^{6} - \frac{1}{1081080} \, r^{4} - \frac{1}{20790} \, r^{2} - \frac{1}{945}</script></td>
</tr>
<tr class ="row-a">
<td><script type="math/tex">6</script></td>
<td><script type="math/tex">\frac{1}{1654052400} \, r^{6} + \frac{1}{16216200} \, r^{4} + \frac{1}{270270} \, r^{2} + \frac{1}{10395}</script></td>
</tr>
<tr class ="row-b">
<td><script type="math/tex">7</script></td>
<td><script type="math/tex">-\frac{1}{31426995600} \, r^{6} - \frac{1}{275675400} \, r^{4} - \frac{1}{4054050} \, r^{2} - \frac{1}{135135}</script></td>
</tr>
</tbody>
</table>
</div>
</div>

</div>

</div>
</div>

</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[15]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-ipython2"><pre><span></span><span class="k">def</span> <span class="nf">tau_taylor</span><span class="p">(</span><span class="n">i</span><span class="p">,</span> <span class="n">top_k</span><span class="p">):</span>
    <span class="k">return</span> <span class="p">(</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span><span class="o">^</span><span class="n">i</span><span class="o">*</span><span class="nb">sum</span><span class="p">([</span><span class="n">r</span><span class="o">^</span><span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">k</span><span class="p">)</span><span class="o">/</span><span class="p">((</span><span class="mi">2</span><span class="o">*</span><span class="n">k</span><span class="p">)</span><span class="o">.</span><span class="n">factorial</span><span class="p">()</span><span class="o">*</span>
                        <span class="n">prod</span><span class="p">([</span><span class="mi">2</span><span class="o">*</span><span class="n">k</span><span class="o">+</span><span class="mi">2</span><span class="o">*</span><span class="n">j</span><span class="o">+</span><span class="mi">1</span> <span class="k">for</span> <span class="n">j</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">i</span><span class="p">)]))</span>
               <span class="k">for</span> <span class="n">k</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">top_k</span><span class="o">+</span><span class="mi">1</span><span class="p">)])</span>

<span class="n">make_table</span><span class="p">(</span><span class="k">lambda</span> <span class="n">i</span><span class="p">:</span> <span class="n">tau_taylor</span><span class="p">(</span><span class="n">i</span><span class="p">,</span> <span class="mi">3</span><span class="p">),</span> 
           <span class="s2">r&quot;First six terms in the formula for the Taylor expansion of $\tau_i(r)$ at $r=0$&quot;</span><span class="p">)</span>
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
<div class="notruncate">
<table  class="table_form">
<tbody>
<tr>
<th><script type="math/tex">i</script></th>
<th>First six terms in the formula for the Taylor expansion of <script type="math/tex">\tau_i(r)</script> at <script type="math/tex">r=0</script></th>
</tr>
<tr class ="row-a">
<td><script type="math/tex">0</script></td>
<td><script type="math/tex">\frac{1}{720} \, r^{6} + \frac{1}{24} \, r^{4} + \frac{1}{2} \, r^{2} + 1</script></td>
</tr>
<tr class ="row-b">
<td><script type="math/tex">1</script></td>
<td><script type="math/tex">-\frac{1}{5040} \, r^{6} - \frac{1}{120} \, r^{4} - \frac{1}{6} \, r^{2} - 1</script></td>
</tr>
<tr class ="row-a">
<td><script type="math/tex">2</script></td>
<td><script type="math/tex">\frac{1}{45360} \, r^{6} + \frac{1}{840} \, r^{4} + \frac{1}{30} \, r^{2} + \frac{1}{3}</script></td>
</tr>
<tr class ="row-b">
<td><script type="math/tex">3</script></td>
<td><script type="math/tex">-\frac{1}{498960} \, r^{6} - \frac{1}{7560} \, r^{4} - \frac{1}{210} \, r^{2} - \frac{1}{15}</script></td>
</tr>
<tr class ="row-a">
<td><script type="math/tex">4</script></td>
<td><script type="math/tex">\frac{1}{6486480} \, r^{6} + \frac{1}{83160} \, r^{4} + \frac{1}{1890} \, r^{2} + \frac{1}{105}</script></td>
</tr>
<tr class ="row-b">
<td><script type="math/tex">5</script></td>
<td><script type="math/tex">-\frac{1}{97297200} \, r^{6} - \frac{1}{1081080} \, r^{4} - \frac{1}{20790} \, r^{2} - \frac{1}{945}</script></td>
</tr>
<tr class ="row-a">
<td><script type="math/tex">6</script></td>
<td><script type="math/tex">\frac{1}{1654052400} \, r^{6} + \frac{1}{16216200} \, r^{4} + \frac{1}{270270} \, r^{2} + \frac{1}{10395}</script></td>
</tr>
<tr class ="row-b">
<td><script type="math/tex">7</script></td>
<td><script type="math/tex">-\frac{1}{31426995600} \, r^{6} - \frac{1}{275675400} \, r^{4} - \frac{1}{4054050} \, r^{2} - \frac{1}{135135}</script></td>
</tr>
</tbody>
</table>
</div>
</div>

</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered">
<div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<h1 id="Section-6.--Schroeder-path-formulas">Section 6.  Schroeder path formulas<a class="anchor-link" href="#Section-6.--Schroeder-path-formulas">&#182;</a></h1>
</div>
</div>
</div>
<div class="cell border-box-sizing text_cell rendered">
<div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>We have formulas in the paper for the numerator and denominator polynomials of the magnitude in terms of weightings of collections of Schroeder paths:
$$N_p(R):=\sum_{\sigma\in X_{p+1}}W_2(\sigma, R);\qquad
D_p(R):=\sum_{\sigma\in X_{p-1}}W_0(\sigma, R).
$$
Here $X_k$ is the set of $k$-collections of disjoint Schroeder paths.  We can get Sage to enumerate the $k$-collections for small values of the collection size $k$ and calculate the polynomials $N_{k-1}(R)$ and $D_{k+1}(R)$.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[16]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-ipython2"><pre><span></span><span class="n">display_collections</span> <span class="o">=</span> <span class="bp">True</span>
<span class="n">collection_size</span> <span class="o">=</span> <span class="mi">2</span>  <span class="c1"># This is k</span>


<span class="k">def</span> <span class="nf">continue_s_path</span><span class="p">(</span><span class="n">path</span><span class="p">,</span> <span class="n">under_paths</span><span class="p">,</span> <span class="n">direction</span><span class="p">):</span>
    <span class="sd">&quot;&quot;&quot;</span>
<span class="sd">    Extend the Schroeder path &#39;path&#39; according to direction:</span>
<span class="sd">    +1 gives an ascent</span>
<span class="sd">    -1 gives a descent</span>
<span class="sd">    0 gives a flat step.</span>
<span class="sd">    Then if it hasn&#39;t reached the end then extend further</span>
<span class="sd">    so that it doesn&#39;t intersect the Schroeder paths in </span>
<span class="sd">    &#39;under_paths&#39;.</span>
<span class="sd">    &quot;&quot;&quot;</span>
    
    <span class="c1"># Make a new copy of path so as not to alter the old one.</span>
    <span class="n">path</span> <span class="o">=</span> <span class="nb">list</span><span class="p">(</span><span class="n">path</span><span class="p">)</span>
    
    <span class="c1"># Take the top path of the under paths</span>
    <span class="n">under_path</span> <span class="o">=</span> <span class="n">under_paths</span><span class="p">[</span><span class="o">-</span><span class="mi">1</span><span class="p">]</span>
    
    <span class="k">if</span> <span class="nb">abs</span><span class="p">(</span><span class="n">direction</span><span class="p">)</span> <span class="o">==</span> <span class="mi">1</span><span class="p">:</span>
        <span class="n">path</span><span class="o">.</span><span class="n">append</span><span class="p">(</span><span class="n">path</span><span class="p">[</span><span class="o">-</span><span class="mi">1</span><span class="p">]</span><span class="o">+</span><span class="n">direction</span><span class="p">)</span>
    <span class="k">else</span><span class="p">:</span>
        <span class="c1"># A flat step is treated as two short steps.</span>
        <span class="n">path</span><span class="o">.</span><span class="n">extend</span><span class="p">([</span><span class="n">path</span><span class="p">[</span><span class="o">-</span><span class="mi">1</span><span class="p">],</span><span class="n">path</span><span class="p">[</span><span class="o">-</span><span class="mi">1</span><span class="p">]])</span>

    <span class="n">n</span> <span class="o">=</span> <span class="nb">len</span><span class="p">(</span><span class="n">under_paths</span><span class="p">)</span>
    <span class="n">x</span> <span class="o">=</span> <span class="nb">len</span><span class="p">(</span><span class="n">path</span><span class="p">)</span> <span class="o">-</span> <span class="n">n</span> <span class="o">-</span> <span class="mi">1</span>
    <span class="n">y</span> <span class="o">=</span> <span class="n">path</span><span class="p">[</span><span class="o">-</span><span class="mi">1</span><span class="p">]</span>
    
    <span class="c1"># If the path has reached the end of the line then add</span>
    <span class="c1"># to the collections and stop</span>
    <span class="k">if</span> <span class="n">x</span> <span class="o">==</span> <span class="n">n</span><span class="o">-</span><span class="mi">1</span><span class="p">:</span>
        <span class="n">collections</span><span class="o">.</span><span class="n">append</span><span class="p">(</span><span class="n">under_paths</span><span class="o">+</span><span class="p">[</span><span class="n">path</span><span class="o">+</span><span class="p">[</span><span class="n">n</span><span class="p">]])</span>
        <span class="k">return</span>
    <span class="k">if</span> <span class="n">x</span> <span class="o">==</span> <span class="n">n</span><span class="p">:</span>
        <span class="n">collections</span><span class="o">.</span><span class="n">append</span><span class="p">(</span><span class="n">under_paths</span><span class="o">+</span><span class="p">[</span><span class="n">path</span><span class="p">])</span>
        <span class="k">return</span>
    
    <span class="c1"># Otherwise see how we can extend the path further.</span>
    <span class="k">if</span> <span class="n">x</span><span class="o">+</span><span class="n">y</span> <span class="o">&lt;</span> <span class="mi">2</span><span class="o">*</span><span class="n">n</span><span class="p">:</span>
        <span class="n">continue_s_path</span><span class="p">(</span><span class="n">path</span><span class="p">,</span> <span class="n">under_paths</span><span class="p">,</span> <span class="o">+</span><span class="mi">1</span><span class="p">)</span>
        
        <span class="k">if</span> <span class="n">x</span> <span class="o">==</span> <span class="n">n</span><span class="o">-</span><span class="mi">2</span><span class="p">:</span>
            <span class="n">continue_s_path</span><span class="p">(</span><span class="n">path</span><span class="p">,</span> <span class="n">under_paths</span><span class="p">,</span> <span class="mi">0</span><span class="p">)</span>

        <span class="k">elif</span> <span class="n">under_path</span><span class="p">[</span><span class="nb">len</span><span class="p">(</span><span class="n">path</span><span class="p">)]</span> <span class="o">&lt;</span> <span class="n">y</span><span class="p">:</span>
            <span class="n">continue_s_path</span><span class="p">(</span><span class="n">path</span><span class="p">,</span> <span class="n">under_paths</span><span class="p">,</span> <span class="mi">0</span><span class="p">)</span>

    <span class="k">if</span> <span class="n">under_path</span><span class="p">[</span><span class="nb">len</span><span class="p">(</span><span class="n">path</span><span class="p">)</span><span class="o">-</span><span class="mi">1</span><span class="p">]</span> <span class="o">&lt;</span> <span class="n">y</span><span class="o">-</span><span class="mi">1</span><span class="p">:</span>
            <span class="n">continue_s_path</span><span class="p">(</span><span class="n">path</span><span class="p">,</span> <span class="n">under_paths</span><span class="p">,</span> <span class="o">-</span><span class="mi">1</span><span class="p">)</span>
    <span class="k">return</span>


<span class="n">collections</span> <span class="o">=</span> <span class="p">[[[</span><span class="mi">0</span><span class="p">]]]</span>
<span class="k">for</span> <span class="n">length</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">collection_size</span><span class="p">):</span>
    <span class="n">old_collections</span> <span class="o">=</span> <span class="nb">list</span><span class="p">(</span><span class="n">collections</span><span class="p">)</span>
    <span class="n">collections</span> <span class="o">=</span> <span class="p">[]</span>
    <span class="k">for</span> <span class="n">under_paths</span> <span class="ow">in</span> <span class="n">old_collections</span><span class="p">:</span>
        <span class="n">continue_s_path</span><span class="p">([</span><span class="nb">len</span><span class="p">(</span><span class="n">under_paths</span><span class="p">)],</span> <span class="n">under_paths</span><span class="p">,</span> <span class="o">+</span><span class="mi">1</span><span class="p">)</span>
        <span class="k">if</span> <span class="nb">len</span><span class="p">(</span><span class="n">under_paths</span><span class="p">)</span> <span class="o">==</span> <span class="mi">1</span><span class="p">:</span>
            <span class="n">continue_s_path</span><span class="p">([</span><span class="nb">len</span><span class="p">(</span><span class="n">under_paths</span><span class="p">)],</span> <span class="n">under_paths</span><span class="p">,</span> <span class="mi">0</span><span class="p">)</span>
        
        <span class="k">elif</span> <span class="n">under_paths</span><span class="p">[</span><span class="o">-</span><span class="mi">1</span><span class="p">][</span><span class="mi">1</span><span class="p">]</span> <span class="o">&lt;</span> <span class="nb">len</span><span class="p">(</span><span class="n">under_paths</span><span class="p">):</span>
            <span class="n">continue_s_path</span><span class="p">([</span><span class="nb">len</span><span class="p">(</span><span class="n">under_paths</span><span class="p">)],</span> <span class="n">under_paths</span><span class="p">,</span> <span class="mi">0</span><span class="p">)</span>
        

<span class="k">print</span> <span class="n">html</span><span class="p">(</span><span class="s2">&quot;There are </span><span class="si">%s</span><span class="s2"> collection of length </span><span class="si">%s</span><span class="s2">.</span><span class="se">\n\n</span><span class="s2">&quot;</span><span class="o">%</span><span class="p">(</span>
        <span class="nb">len</span><span class="p">(</span><span class="n">collections</span><span class="p">),</span> <span class="n">collection_size</span><span class="p">))</span>


<span class="kn">import</span> <span class="nn">matplotlib.pyplot</span> <span class="kn">as</span> <span class="nn">plt</span>

<span class="k">def</span> <span class="nf">show_collection</span><span class="p">(</span><span class="n">collection</span><span class="p">):</span>
    <span class="s2">&quot;Plot the collection of Schroeder paths&quot;</span>
    <span class="n">plt</span><span class="o">.</span><span class="n">figure</span><span class="p">(</span><span class="n">figsize</span><span class="o">=</span><span class="p">(</span><span class="mf">1.5</span><span class="p">,</span> <span class="mf">1.5</span><span class="p">))</span>
    <span class="k">for</span> <span class="n">path</span> <span class="ow">in</span> <span class="n">collection</span><span class="p">:</span>
        <span class="n">plt</span><span class="o">.</span><span class="n">plot</span><span class="p">(</span><span class="nb">list</span><span class="p">(</span><span class="nb">range</span><span class="p">(</span><span class="o">-</span><span class="p">(</span><span class="nb">len</span><span class="p">(</span><span class="n">path</span><span class="p">)</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="p">(</span><span class="nb">len</span><span class="p">(</span><span class="n">path</span><span class="p">)</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="o">+</span><span class="mi">1</span><span class="p">)),</span> 
                 <span class="n">path</span><span class="p">)</span>
    <span class="n">n</span> <span class="o">=</span> <span class="nb">len</span><span class="p">(</span><span class="n">collection</span><span class="p">)</span>
    <span class="k">for</span> <span class="n">i</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">n</span><span class="p">):</span>
        <span class="n">plt</span><span class="o">.</span><span class="n">plot</span><span class="p">([</span><span class="o">-</span><span class="n">i</span><span class="p">],[</span><span class="n">i</span><span class="p">],</span> <span class="n">marker</span><span class="o">=</span><span class="s1">&#39;.&#39;</span><span class="p">,</span> <span class="n">color</span><span class="o">=</span><span class="s1">&#39;b&#39;</span><span class="p">)</span>
        <span class="n">plt</span><span class="o">.</span><span class="n">plot</span><span class="p">([</span><span class="n">i</span><span class="p">],[</span><span class="n">i</span><span class="p">],</span> <span class="n">marker</span><span class="o">=</span><span class="s1">&#39;.&#39;</span><span class="p">,</span> <span class="n">color</span><span class="o">=</span><span class="s1">&#39;b&#39;</span><span class="p">)</span>
    <span class="n">plt</span><span class="o">.</span><span class="n">axes</span><span class="p">()</span><span class="o">.</span><span class="n">set_aspect</span><span class="p">(</span><span class="s2">&quot;equal&quot;</span><span class="p">)</span>
    <span class="n">plt</span><span class="o">.</span><span class="n">axis</span><span class="p">([</span><span class="o">-</span><span class="p">(</span><span class="n">n</span><span class="o">-</span><span class="mi">1</span><span class="o">/</span><span class="mi">2</span><span class="p">),</span> <span class="n">n</span><span class="o">-</span><span class="mi">1</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="o">-</span><span class="mi">1</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="mi">2</span><span class="o">*</span><span class="p">(</span><span class="n">n</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span><span class="o">+</span><span class="mi">1</span><span class="o">/</span><span class="mi">2</span><span class="p">])</span>
    <span class="n">plt</span><span class="o">.</span><span class="n">axis</span><span class="p">(</span><span class="s1">&#39;off&#39;</span><span class="p">)</span>
    <span class="n">plt</span><span class="o">.</span><span class="n">show</span><span class="p">()</span>
    <span class="k">return</span>


<span class="k">def</span> <span class="nf">weight</span><span class="p">(</span><span class="n">collection</span><span class="p">,</span> <span class="n">offset</span><span class="o">=</span><span class="mi">1</span><span class="p">):</span>
    <span class="s2">&quot;Calculate the weight of the collection.&quot;</span>
    <span class="n">weight</span> <span class="o">=</span> <span class="mi">1</span>
    <span class="k">for</span> <span class="n">path</span> <span class="ow">in</span> <span class="n">collection</span><span class="p">:</span>
        <span class="n">j</span> <span class="o">=</span> <span class="mi">0</span>
        <span class="k">while</span> <span class="n">j</span> <span class="o">&lt;</span> <span class="nb">len</span><span class="p">(</span><span class="n">path</span><span class="p">)</span><span class="o">-</span><span class="mi">1</span><span class="p">:</span>
            <span class="k">if</span> <span class="n">path</span><span class="p">[</span><span class="n">j</span><span class="o">+</span><span class="mi">1</span><span class="p">]</span> <span class="o">&lt;</span> <span class="n">path</span><span class="p">[</span><span class="n">j</span><span class="p">]:</span>
                <span class="c1"># we are descending</span>
                <span class="n">weight</span> <span class="o">*=</span> <span class="n">path</span><span class="p">[</span><span class="n">j</span><span class="p">]</span><span class="o">+</span><span class="n">offset</span>
            <span class="k">elif</span> <span class="n">path</span><span class="p">[</span><span class="n">j</span><span class="o">+</span><span class="mi">1</span><span class="p">]</span> <span class="o">==</span> <span class="n">path</span><span class="p">[</span><span class="n">j</span><span class="p">]:</span>
                <span class="n">weight</span> <span class="o">*=</span> <span class="n">R</span>
                <span class="n">j</span> <span class="o">=</span> <span class="n">j</span> <span class="o">+</span> <span class="mi">1</span>
            <span class="n">j</span> <span class="o">=</span> <span class="n">j</span> <span class="o">+</span> <span class="mi">1</span>
    <span class="k">return</span> <span class="n">weight</span>


<span class="n">total_weight_0</span> <span class="o">=</span> <span class="mi">0</span>
<span class="n">total_weight_2</span> <span class="o">=</span> <span class="mi">0</span>

<span class="k">for</span> <span class="n">collection</span> <span class="ow">in</span> <span class="n">collections</span><span class="p">:</span>
    <span class="n">weight_0</span> <span class="o">=</span> <span class="n">weight</span><span class="p">(</span><span class="n">collection</span><span class="p">,</span> <span class="mi">1</span><span class="p">)</span>
    <span class="n">weight_2</span> <span class="o">=</span> <span class="n">weight</span><span class="p">(</span><span class="n">collection</span><span class="p">,</span> <span class="o">-</span><span class="mi">1</span><span class="p">)</span>
    <span class="n">total_weight_0</span> <span class="o">+=</span> <span class="n">weight_0</span>
    <span class="n">total_weight_2</span> <span class="o">+=</span> <span class="n">weight_2</span>
    <span class="k">if</span> <span class="n">display_collections</span><span class="p">:</span>
        <span class="n">show_collection</span><span class="p">(</span><span class="n">collection</span><span class="p">)</span>
        <span class="k">print</span><span class="p">(</span><span class="n">html</span><span class="p">(</span><span class="s2">&quot;$W_0 = </span><span class="si">%s</span><span class="s2">,\qquad W_2 = </span><span class="si">%s</span><span class="s2">$&quot;</span><span class="o">%</span><span class="p">(</span><span class="n">latex</span><span class="p">(</span><span class="n">weight_0</span><span class="p">),</span><span class="n">latex</span><span class="p">(</span><span class="n">weight_2</span><span class="p">)))),</span>
        
<span class="c1">#show(LatexExpr(&quot;N_%s(R) = &quot;%(collection_size-1)),(total_weight_2))</span>
<span class="c1">#show(LatexExpr(&quot;D_%s(R) = &quot;%(collection_size+1)),(total_weight_0))</span>
<span class="k">print</span><span class="p">(</span><span class="n">html</span><span class="p">(</span><span class="s2">&quot;$N_</span><span class="si">%s</span><span class="s2">(R) = </span><span class="si">%s</span><span class="s2">&quot;</span><span class="o">%</span><span class="p">(</span><span class="n">collection_size</span><span class="o">-</span><span class="mi">1</span><span class="p">,</span> <span class="n">latex</span><span class="p">(</span><span class="n">total_weight_2</span><span class="p">))))</span>
<span class="k">print</span><span class="p">(</span><span class="n">html</span><span class="p">(</span><span class="s2">&quot;$D_</span><span class="si">%s</span><span class="s2">(R) = </span><span class="si">%s</span><span class="s2">&quot;</span><span class="o">%</span><span class="p">(</span><span class="n">collection_size</span><span class="o">+</span><span class="mi">1</span><span class="p">,</span> <span class="n">latex</span><span class="p">(</span><span class="n">total_weight_0</span><span class="p">))))</span>
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
There are 8 collection of length 2.


</div>

</div>

<div class="output_area"><div class="prompt"></div>
<div class="output_subarea output_stream output_stdout output_text">
<pre>
</pre>
</div>
</div>

<div class="output_area"><div class="prompt"></div>


<div class="output_png output_subarea ">
<img src="data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAAJYAAACbCAYAAACAn2I8AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz
AAAPYQAAD2EBqD+naQAABSlJREFUeJzt3b9r3HUcx/HXJ2BtKygiTaDi4mjRDE4BXSyULgWluDvo
5CbusX+Bq7OrCkIXERRqUnFwkLarHfwRglI0HUJM1Y9D7k2vZ5L73uXzvs+v5xOO4/tJSN4cj/t8
v8N9uRBjFFHqlnIPQG0GLHIJWOQSsMglYJFLwCKXgEUuAYtcAha5BCxyCVjkErDIJWCRS8Ail4BF
LgGLXAIWuQQscglY5BKwUhTCqkK4qRBeyz1KKQVupjhhIaxK+lrSmdHKFcX4VcaJiogd6yQ9RHVX
0vOSvpF0XSFczDpXAQFr3h5FdUkxbkt6XeCSBKz5+j+qPyRJMe4JXJKANXtHobLAJQlYszUNlQUu
YA1uKCqrc1zAGtKsqKyOcQFrWvOisjrFBazjOikqq0NcwDqqVKisznAB67BSo7I6wgWsybxQWZ3g
AtZ43qisDnABy1oUKqtxXMCSFo/KahgXsHKhshrF1Tes3KisBnH1C6sUVFZjuPqEVRoqqyFc/cEq
FZXVCK6+YJWOymoAVz+wakFlVY6rD1i1obIe4rqhynC1D6tWVNYBrjdU2c7VNqzaUVkVnhbbhdUK
KqsyXG3Cag2VVRGu9mC1isqqBFdbsFpHZVWAqx1YvaCyCsfVBqzeUFkF46ofVq+orEJx1Q2rd1RW
gbjqhQWqRysMV52wQHV4BeGqDxaojq8QXHXBAtWwCsBVDyxQzVZmXHXAAtV8ZcRVPixQnaxMuMqG
Bao0ZcBVLixQpW3BuMqEBSqfFoirGFghaCUEbZwOez+v6dvvf9GzPwlU6RvDta2V68+Ee7dD0I8h
aCMELaf6N8V8SVMI2pD0ih0/pv3v9uOptYwjDS5cC0uSLkq6Edfjfu55BhXC6Zf0w9ZtrT49troZ
o15N8eeL2bEknR8/eKBTyd49no1QfSTpS0mfhmvh8cwjDSvGvTt68c+J1fOH/u4clQRra8pxcY2h
elvSh5IuSfqkFlxRS79OLCV7zUuCdVXSpg4u2DdHx8U2geqtuB7f08G1S0243F7zYq6xauoQVB+P
/eyypM91cGp8M67Hv/JMmbeSdqwqOg6VJMX1+IXq27mSB6wZmobKAhewBjcUldU7LmANaFZUVs+4
gDWleVFZveIC1jGdFJXVIy5gHVEqVFZvuIB1SKlRWT3hAtZEXqisXnABayxvVFYPuIA1alGorNZx
AUuLR2W1jKt7WLlQWa3i6hpWblRWi7i6hVUKKqs1XF3CKg2V1RKu7mCVispqBVdXsEpHZTWBK8bY
/EOKK9K/mzq7vaPnNqLeefnd3DMNmvsDXdb7K3tavnVP+ueuFDekuJx7riGPLj7zPnnPohLeP+dd
eOL3O9o9d2FsqYrZezkVTt4vl+z+Ofd2z52ZWKli9l5gVXfP4lhVzt7LqXBZ0mc6eLdvSboao37L
O9Wwap29C1i0+Ho5FdKCAxa5BCxyCVjkErDIJWCRS8Ail4BFLgGLXAIWuQQscglY5BKwyCVgkUvA
IpeARS4Bi1wCVoJC0IUQtBOCHoyeX8g9U+74aHKCQtCOpCfHlu7HqKdyzVNC7FhpOjvluLuAlabd
KcfdBaw0rUm6L+nv0XMV3wzrGddY5BI7FrkELHIJWOQSsMglYJFLwCKXgEUuAYtcAha5BCxyCVjk
ErDIJWCRS8Ail4BFLgGLXAIWuQQscglY5BKwyCVgkUvAIpeARS4Bi1wCFrkELHIJWOQSsMglYJFL
wCKXgEUuAYtcAha5BCxyCVjkErDIJWCRS/8BAFCbi7Fdbq0AAAAASUVORK5CYII=
"
>
</div>

</div>

<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
<script type="math/tex">W_0 = 60,\qquad W_2 = 6</script>
</div>

</div>

<div class="output_area"><div class="prompt"></div>


<div class="output_png output_subarea ">
<img src="data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAAJYAAACbCAYAAACAn2I8AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz
AAAPYQAAD2EBqD+naQAABLxJREFUeJzt3c9rXFUchvH3BK2xgiLSBKr+A5bahauAuimUbgpCce9C
Vy4EcR/7F7h148atCkI3UlDQDOLChbTd2oXVUJSiKRJiqh4XycFxiJmb9L5zfj0fGIZzEybfDM/c
uYs5TIgxChjbUu4B0CbCggVhwYKwYEFYsCAsWBAWLAgLFoQFC8KCBWHBgrBgQViwICxYEBYsCAsW
hAULwoIFYcGCsGBBWLAgLFgQFiwICxaEBQvCggVhwYKwYEFYsCAsWBAWLAgLFoQFC8KCBWHBgrBg
QViwICxYEBYsCAsWhAULwoLFQ7kHWJgQzkp6S3X+z1HSB4pxknuQoUIX36UTwjlJX0j6XdLtzNMc
x4qkZyRdUoyf5x5miPbD+jeqW5IuKMZfM090dCEsS/pU0suqJK62r7FaiEqSYtyR9IqkryRdVQjn
M080V7thtRJVUllcbYbVWlRJRXG1F1arUSWVxNVWWK1HlVQQVzth9RJVUnhcbYTVW1RJwXHVH1av
USWFxlV3WL1HlRQYV71hEdV/FRZXnWER1cEKiqu+sIjqcIXEVVdYRDVMAXHVExZRHU3muOoIi6iO
J2Nc5YdFVA8mU1xlh0VU48gQV7lhEdW4FhxXmWERlccC4yomrBC0GoI2lsPO7TV9/e2PevoHEdX4
puK6o9WrT4W7N0LQ9yFoIwStjPVnitlMEYI2JL2Y1g9r95vdeGIt40iDhSthSdJ5SV/G9bibe55B
Qlh+Xt9t3tC5J6eOTmLUS2M8fDFnLEmnpxf3dWK0V4/TflTvS7om6eNwJTySeaRhYty5qbO/zRw9
feDvHkNJYW3OWRdnKqrXJb0n6YKkj2qJK2rpp5lDoz3nJYV1WdJEexfsk/11sWaiei2ux7e1d+1S
U1y257yYa6yaHBDVh1M/u6i9zaXXJL0a1+MfeabMq6QzVhUOi0qS4nr8TPWduUZHWEcwL6qEuAhr
sKFRJb3HRVgDHDWqpOe4CGuO40aV9BoXYR3iQaNKeoyLsP7HWFElvcVFWAcYO6qkp7gIa4YrqqSX
uAhrijuqpIe4CGvfoqJKWo+LsLT4qJKW4+o+rFxRJa3G1XVYuaNKWoyr27BKiSppLa4uwyotqqSl
uLoLq9Soklbi6iqs0qNKmogrxtj8TYqr0t8TnbyzpWc3ot544c3cMw2a+11d1DurO1q5flf665YU
N6S4knuuIbcuPvM+u2dRI+6fcwuP/XJT26fOTB2qYvZe3gpn98uNtn/ObvvUozNHqpi9l7Cq27M4
pcrZe3krXJH0ifZe7ZuSLseon/NONUyts3cRFhavl7dCLBhhwYKwYEFYsCAsWBAWLAgLFoQFC8KC
BWHBgrBgQViwICxYEBYsCAsWhAULwoIFYY0gBJ0JQVsh6P7+/XO5Z8qNjyaPIARtSXp86tC9GPVE
rnlKwBlrHCfnrLtDWOPYnrPuDmGNY03SPUl/7t9X8c2wTlxjwYIzFiwICxaEBQvCggVhwYKwYEFY
sCAsWBAWLAgLFoQFC8KCBWHBgrBgQViwICxYEBYsCAsWhAULwoIFYcGCsGBBWLAgLFgQFiwICxaE
BQvCggVhwYKwYEFYsCAsWBAWLAgLFoQFC8KCBWHB4h9tsMaSmtut/wAAAABJRU5ErkJggg==
"
>
</div>

</div>

<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
<script type="math/tex">W_0 = 12R,\qquad W_2 = 2R</script>
</div>

</div>

<div class="output_area"><div class="prompt"></div>
<div class="output_subarea output_stream output_stdout output_text">
<pre> </pre>
</div>
</div>

<div class="output_area"><div class="prompt"></div>


<div class="output_png output_subarea ">
<img src="data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAAJYAAACbCAYAAACAn2I8AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz
AAAPYQAAD2EBqD+naQAABGRJREFUeJzt3c9qnFUcxvHnV7TWLIxiaaHuulQw3QZ0o+BOsPQSvAqv
wKvoJbjqWkGj4kIhULe68E8oUrHpIqSteFw0x76JSSeTnGfe8+f72QznMMwchu+cdwbmMJFSElDa
hbkXgD4RFiwICxaEBQvCggVhwYKwYEFYsCAsWBAWLAgLFoQFC8KCBWHBgrBgQViwICxYEBYsCAsW
hFVCxIYivlHEe3MvpRbBYYpzitiQ9IWklw9mPlRKn8+4oiqwY53Hs6h+lnRd0leS7iji/VnXVQHC
OqvDUX2glO5J+kjEJYmwzub/Uf0lSUppX8QlibCWd1JUGXFJIqzlLIoqIy7COrXTRpUNHhdhncay
UWUDx0VYi5w1qmzQuAjrec4bVTZgXIR1klJRZYPFRVjHKR1VNlBchHWUK6pskLgIa8odVTZAXISV
rSqqrPO4CEtafVRZx3ER1lxRZZ3GNXZYc0eVdRjXuGHVElXWWVxjhlVbVFlHcY0XVq1RZZ3ENVZY
tUeVdRDXOGG1ElXWeFxjhNVaVNmzuL5UY3H1H1arUWVP47qpxnauvsNqPaqswctiv2H1ElXWWFx9
htVbVFlDcfUXVq9RZY3E1VdYvUeVNRBXP2GNElVWeVx9hDVaVFnFcbUf1qhRZZXG1XZYo0eVVRhX
u2ER1WGVxdVmWER1vIriai8sonq+SuJqKyyiOp0K4monLKJazsxxtREWUZ3NjHHVHxZRnc9McdUd
FlGVMUNc9YZFVGWtOK46wyIqjxXGVU1YEboaoa1Lsf/rpr79/je98YuIqrxJXPd09c7r8efdCP0U
oa0IXSn1NNX8SVOEtiS9k8cv6vF3j9PFzRmX1LeIS29re+euNl6bzH6dkt4t8fAvlHiQQq5NB090
sdi7B8dIaf/H+OeBpGlY1066+7KquRRK2lkwRmFJF34/MlXsNa/pUnhF0md6+q7ZkXQrJf0x76r6
5nzNqwkLfanpUoiOEBYsCAsWhAULwoIFYcGCsGBBWLAgLFgQFiwICxaEBQvCggVhwYKwYEFYsCAs
WBAWLIYIK59ZdJyfc2t17UP85v3omUW9tLutT179eL4VLeHTB7f1aP3GZKbY2T+nms4VOh0+L7d2
/4akH+ZZypLW7kuP1qczxc7+OY0S1o6k6/+N9i5vS2pjx9q7fFvSdMdq4rzlKJfCZs8strr2IcLC
6g3xrRCrR1iwICxYEBYsCAsWhAULwoIFYcGCsGBBWLAgLFgQFiwICxaEBQvCggVhwYKwYEFYBUTo
rQjtRujJwe2bc69pbvw0uYAI7Up6ZTL1MCWtn3T/EbBjlbG2YDwcwipjb8F4OIRVxqakh5L+Prgd
/p9h+YwFC3YsWBAWLAgLFoQFC8KCBWHBgrBgQViwICxYEBYsCAsWhAULwoIFYcGCsGBBWLAgLFgQ
FiwICxaEBQvCggVhwYKwYEFYsCAsWBAWLAgLFoQFC8KCBWHBgrBgQViwICxYEBYsCAsWhAULwoLF
v3QbLJzpFypuAAAAAElFTkSuQmCC
"
>
</div>

</div>

<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
<script type="math/tex">W_0 = 20R,\qquad W_2 = 6R</script>
</div>

</div>

<div class="output_area"><div class="prompt"></div>
<div class="output_subarea output_stream output_stdout output_text">
<pre> </pre>
</div>
</div>

<div class="output_area"><div class="prompt"></div>


<div class="output_png output_subarea ">
<img src="data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAAJYAAACbCAYAAACAn2I8AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz
AAAPYQAAD2EBqD+naQAAA/BJREFUeJzt3btqVFEYhuHvFw8hhVGUCGplqXhoA2oj2AmCl+AFWHsF
XkUuQRBSa2FELBQC2mrhIYhENCIhHnBZmK2jqMno/mYd9vs0w9oMM3+Gd/aewCwmUkoC+rYt9wBo
E2HBgrBgQViwICxYEBYsCAsWhAULwoIFYcGCsGBBWLAgLFgQFiwICxaEBQvCggVhwYKwYEFYsCAs
WBAWLAgLFoQFC8KCBWHBgrBgQViwICxYEBYsCAsWhAULwoIFYcGCsGBBWLAgLFgQFiwICxaEBQvC
ggVhwWJ77gEmJuK4pCuq829OkuaV0p3cg2xVDOK3dCJOSrol6b2kZ5mn+Rezkg5LuqCUbuYeZiva
D+tHVE8knVdKbzJPNL6IKUk3JJ1VJXG1/RmrhagkKaV1SRcl3Za0oIhzmSfaVLthtRJVp7K42gyr
tag6FcXVXlitRtWpJK62wmo9qk4FcbUT1lCi6hQeVxthDS2qTsFx1R/WUKPqFBpX3WENPapOgXHV
GxZR/aywuOoMi6h+r6C46guLqP6ukLjqCouotqaAuOoJi6jGkzmuOsIiqn+TMa7ywyKq/5MprrLD
Iqp+ZIir3LCIql8TjqvMsIjKY4JxFRNWhA5EaHEq1p/N6e795zr0VETVv5G4XurAwr54/TBCjyO0
GKHZvp6mmM0UEVqUdLpb79DHex/TzrmMI7UtYuqElpYf6uTekaN3UtKZPh6+pD12B0cXn7Szt3cP
fiOl9Ufx5a2k0bAO/unu4yrmUihpeZM1epa07cUvh3p7zUu6FM5Kuq5v75plSZdS0qu8U7XN+ZoX
ExbaUtKlEA0hLFgQFiwICxaEBQvCggVhwYKwYEFYsCAsWBAWLAgLFoQFC8KCBWHBgrBgQViwICxY
DCKsbs+iY/+cW62zD+I777/uWdSu1SVd3XM530RjuPZ2Xh9mTo0c6W3vn1NJ+wqdft4vN71yStKD
PKOMaXpF+jAzeqS3vX9OQwlrWdKR76u1/UuS6jhjre2flzR6xqpiv+VQLoXV7lmsdfZBhIXJG8R/
hZg8woIFYcGCsGBBWLAgLFgQFiwICxaEBQvCggVhwYKwYEFYsCAsWBAWLAgLFoQFC8LqQYSORWg1
Qp82bo/mnik3vprcgwitSto9cuhdSpr50/2HgDNWP6Y3WQ8OYfVjbZP14BBWP+YkvZP0eeN28L8M
y2csWHDGggVhwYKwYEFYsCAsWBAWLAgLFoQFC8KCBWHBgrBgQViwICxYEBYsCAsWhAULwoIFYcGC
sGBBWLAgLFgQFiwICxaEBQvCggVhwYKwYEFYsCAsWBAWLAgLFoQFC8KCBWHBgrBgQViwICxYfAXh
e1ejWzTL/wAAAABJRU5ErkJggg==
"
>
</div>

</div>

<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
<script type="math/tex">W_0 = 4R^{2},\qquad W_2 = 2R^{2}</script>
</div>

</div>

<div class="output_area"><div class="prompt"></div>
<div class="output_subarea output_stream output_stdout output_text">
<pre> </pre>
</div>
</div>

<div class="output_area"><div class="prompt"></div>


<div class="output_png output_subarea ">
<img src="data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAAJYAAACbCAYAAACAn2I8AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz
AAAPYQAAD2EBqD+naQAABS9JREFUeJzt3b9rXWUcx/HPE6wJGYyWkkiddFRCCy4WdCqIiziI4CRC
xf/AwcnRv0Gki6u46FIHHUzRQcSArnWpVpAoTYe0IeLXITc8t23S+yPnc77Pvff9gsvlntx7zvc+
553bFHJIiQgBXVvKHgDzibBgQViwICxYEBYsCAsWhAULwoIFYcGCsGBBWLAgLFgQFiwICxaEBQvC
ggVhwYKwYEFYsCAsWBAWLAgLFoQFC8KCBWHBgrBgQViwICxYEBYsCAsWhAULwoIFYcGCsGBBWLAg
LFgQFiwICxaEBQvCggVhwYKwYLE4YZWyqVI+UinL2aNMpJQllfKBSnk5e5RJPJY9QC9KuSDpW0ln
Jb2oUt5SxH7yVKOVsiTpE0nvSbqrUl5XxDfJU41l/j+xalS/SXpb0quSPm/+k6tGdUXS+5K+k/SV
SrmcOte4ImJ+b9KFkP4O6ceQnhpsey2keyF9GdJy+ozHz70U0qch/RfSO4NtKyFdC2kvpMvpM464
pQ9gPDkPR1W/1m5cx0VVvzYzcaUPYDo5J0dVn9NeXI+Kqj5nJuJKH8BwckZHVZ/bTlzjRFWf23xc
6QN0fHLGj6q+Jj+uSaKqr2k6rvQBOjw5k0dVX5sX1zRR1dc2G1f6AB2dnOmjqvvoP67TRFX30WRc
6QN0cHJOH1XdV39xdRFV3VdzcaUPcMoF7S6quk9/XF1GVffZVFz5cUy/kN1HVffti8sRVd13M3Hl
BzLdAvqiqsfoPi5nVPUYTcSVH8nkC+ePqh6ru7j6iKoeKz2u/FAmW7D+oqrHPH1cfUZVj5kaV34s
4y9U/1HVY08fV0ZU9dhpceUHM94C5UVVZ5g8rsyo6gwpceVHM3ph8qOqs4wfVwtR1Vl6jys/nEcv
SDtR1ZlGx9VSVHWmXuPKf8MnL0R7UdXZTo6rxajqbL3Flf9mj1+AdqOqMz4cV8tR1bl7iSv/jR4N
otiQYmtZd2++pO8PbuqZn5uNqp6k4bhWmo+qzr0S0rU/tbF3Vju/SHFDii0p1js7n+lv8miQwzcW
R7cz2v8he6YxT9JRXL/PRFR17pVNbf8zvOZSbHW1/5au0jk//OBAj69nDTKRiGuS3pB0RtK7ivgs
eaLxRNz7VZu3H9h6/tjnTqGl6wpvSXrugcezIeJrlfL04KN3ZoSW/pD07NCmzta8tLIWpWhd0hc6
/K65JenNCP2VO9V8c655M2FhvrT0MxbmCGHBgrBgQViwICxYEBYsCAsWhAULwoIFYcGCsGBBWLAg
LFgQFiwICxaEBQvCggVhwWIhwipFG6VoqxTdGNzPxhVAmt3ZF+J33kvRlqT6Z9mWd7f14ZNX8iaa
wMe3r2p/7eLQlusReiVtnjG1dPmX0/3Xy63uXJT0U84oE1rdkfbXhrd0du2f06KEdf81i3vntnX4
59rat3fuqqThT6yZuN5yUf4pnNlrFmd19oUIC/1biP8Von+EBQvCggVhwYKwYEFYsCAsWBAWLAgL
FoQFC8KCBWHBgrBgQViwICxYEBYsCAsWhNWBUvRCKdotRQeD++ezZ8rGryZ3oBTtSnpiaNOdCK2d
9PxFwCdWN1ZHPF44hNWNvRGPFw5hdeOSpDuS/h3cX8odJx8/Y8GCTyxYEBYsCAsWhAULwoIFYcGC
sGBBWLAgLFgQFiwICxaEBQvCggVhwYKwYEFYsCAsWBAWLAgLFoQFC8KCBWHBgrBgQViwICxYEBYs
CAsWhAULwoIFYcGCsGBBWLAgLFgQFiwICxaEBQvCgsX/eTBLGXU3RjoAAAAASUVORK5CYII=
"
>
</div>

</div>

<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
<script type="math/tex">W_0 = 16R,\qquad W_2 = 4R</script>
</div>

</div>

<div class="output_area"><div class="prompt"></div>
<div class="output_subarea output_stream output_stdout output_text">
<pre> </pre>
</div>
</div>

<div class="output_area"><div class="prompt"></div>


<div class="output_png output_subarea ">
<img src="data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAAJYAAACbCAYAAACAn2I8AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz
AAAPYQAAD2EBqD+naQAAA/1JREFUeJzt3U9LVFEcxvHnF6XiIiWkQFcFbYooaCXVVqJNQQTtexW1
admr8BVI0NIWRVBEiwLfQAUlLkIoW0hqcFrooVEUZ/Q8c/99P5vLvQyXH5fvnBlhDkZKSUBpJ6oe
AO1EWLAgLFgQFiwICxaEBQvCggVhwYKwYEFYsCAsWBAWLAgLFoQFC8KCBWHBgrBgQViwICxYEBYs
CAsWhAULwoIFYcGCsGBBWLAgLFgQFiwICxaEBQvCggVhwYKwYEFYsCAsWBAWLAgLFoQFC8KCBWHB
grBgQViw6E5YEVcU8VQRo1WP0gUnqx5gKCKuSnot6Yyk64p4oJQ2Kp6q1dq/Yv2P6oukh5LmJC2w
cnm1e8XaHdWcUvqpiDVJL7QdFyuXSXtXrP2ikqSUFiXdEyuXVTvDOiiqjLjs2hfWYVFlxGXVrrD6
jSojLpv2hDVoVBlxWbQjrKNGlRFXcc0P67hRZcRVVLPDKhVVRlzFNDes0lFlxFVEM8NyRZUR17E1
Lyx3VBlxHUuzwhpWVBlxHVlzwhp2VBlxHUkzwqoqqoy4Blb/sKqOKiOugdQ7rLpElRFX3+obVt2i
yoirL/UMq65RZcR1qNqEFaFzEXo7Fn++z+r9x2XNfFMdo8paEFd+5hH6vHM8W+zeKaVS9zqWCL2V
dDOfn9Lmh800MlvhSP2JuK3t39C/krRQ8TQDmdHykxXNXOy59C4l3Spx7zptppjuPdnSSLF3j1VK
i4q4q+2o7lQ9ziDG9Gfvpen9XncUdQprRdKFPefNkNJLRUyqRl8t+vFV599IutFzqdgzr9NH4VlJ
z7X9rlmRdD8l/ah2qnZzPvPahIV2adTSjeYgLFgQFiwICxaEBQvCggVhwYKwYEFYsCAsWBAWLAgL
FoQFC8KCBWHBgrBgQViwICxYdCIs5/45t6bO3onfvO/ds6jRtSU9nnxU3UQDePZrXhsT13quFNv7
51Sn7V9Ou/fLja9ek/SpmlEGNL4qbUz0Xim298+pK2Ht3rO4PrUkqRkr1vrUvKTeFasR+y278lHY
2D2LTZ29E2Fh+DrxVyGGj7BgQViwICxYEBYsCAsWhAULwoIFYcGCsGBBWLAgLFgQFiwICxaEBQvC
ggVhwYKwCojQ5QitRWhr53ip6pmqxk+TC4jQmqTTPZd+p6SJg17fBaxYZYwfct45hFXG+iHnnUNY
ZcxK+i3p786x/v8Z1ozvWLBgxYIFYcGCsGBBWLAgLFgQFiwICxaEBQvCggVhwYKwYEFYsCAsWBAW
LAgLFoQFC8KCBWHBgrBgQViwICxYEBYsCAsWhAULwoIFYcGCsGBBWLAgLFgQFiwICxaEBQvCggVh
wYKwYEFYsCAsWPwDmtM2KTSP1aYAAAAASUVORK5CYII=
"
>
</div>

</div>

<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
<script type="math/tex">W_0 = 4R^{2},\qquad W_2 = 2R^{2}</script>
</div>

</div>

<div class="output_area"><div class="prompt"></div>
<div class="output_subarea output_stream output_stdout output_text">
<pre> </pre>
</div>
</div>

<div class="output_area"><div class="prompt"></div>


<div class="output_png output_subarea ">
<img src="data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAAJYAAACbCAYAAACAn2I8AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz
AAAPYQAAD2EBqD+naQAAA/FJREFUeJzt279qFFEYhvH3BMGQwiiKQrCJYKOgaQMKgjcgWNoIindg
4Q0oeAWCBMHeKp2l0VIIaCdilSASIUkRNvjnWJijEyUkk5x3zpnM82uGGZbhY3kym4X9QoxRQG5j
pQfA4URYsCAsWBAWLAgLFoQFC8KCBWHBgrBgQViwICxYEBYsCAsWhAULwoIFYcGCsGBBWLAgLFgQ
FiwICxaEBQvCggVhwYKwYEFYsCAsWBAWLAgLFoQFC8KCBWHBgrBgQViwICxYEBYsCAsWhAULwoIF
YcGCsGBBWLAgrNqFMKYQ7iuEK6VHaYOwahbCmKQnkh5LeqkQrheeaM8Iq1Z/o7or6Z6kV5Lm+xIX
YdVoe1S3FeNTSTfUo7gIqzb/R/VckhTjSD2Ki7BqslNUSY/iIqxa7BZV0pO4CKsGe40q6UFchFVa
26iSyuMirJL2G1VScVyEVcpBo0oqjYuwSsgVVVJhXITVtdxRJZXFRVhdckWVVBQXYXXFHVVSSVyE
1YWuokoqiIuw3LqOKikcF2E5lYoqKRgXYbmUjiopFBdhOdQSVVIgLsLKrbaoko7jIqycao0q6TCu
asIKQWdC0EII+rh1PF16plZqjyppxPVZZ+ZPhq/vHO95iDHmuteBhKAFSX9WnKa09GFJZx8WHKmt
65JuqeaomkIYv6TF5Xe6fKJx9XWMuprj9kdy3CSTqebJuEbnJT0rNMt+jNSXqCQpxtH78HNVUjOs
qZ1e3lZNYS1LOpdOPmn6jaRrxaZpLyrGH6WHaCNqbEnSdOPScq571/RReFrSC/3+q1mWdDNGfSk7
1eHmfM+rCQuHSzXfCnG4EBYsCAsWhAULwoIFYcGCsGBBWLAgLFgQFiwICxaEBQvCggVhwYKwYEFY
sCAsWBAWLAYRVp93Fvs6+yB+8/7vzqKOri3qwfE75SZq4dHqnDYnZxpXsu3+OdW0/uW0fV9uYmVG
0tsyo7Q0sSJtTjavZNv9cxpKWNt2FrVxalFSP55YG6fmJDWfWNl2/5yG8lHY253Fvs4+iLDQvUF8
K0T3CAsWhAULwoIFYcGCsGBBWLAgLFgQFiwICxaEBQvCggVhwYKwYEFYsCAsWBAWLAgrgxB0MQSt
haBvW8cLpWcqjZ8mZxCC1iQda1xaj1GTO71+CHhi5TGxy/ngEFYeG7ucDw5h5TEraV3S963jbNlx
yuN/LFjwxIIFYcGCsGBBWLAgLFgQFiwICxaEBQvCggVhwYKwYEFYsCAsWBAWLAgLFoQFC8KCBWHB
grBgQViwICxYEBYsCAsWhAULwoIFYcGCsGBBWLAgLFgQFiwICxaEBQvCggVhwYKwYEFYsCAsWPwC
toI3pqnUayQAAAAASUVORK5CYII=
"
>
</div>

</div>

<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
<script type="math/tex">W_0 = 4R^{2},\qquad W_2 = 2R^{2}</script>
</div>

</div>

<div class="output_area"><div class="prompt"></div>
<div class="output_subarea output_stream output_stdout output_text">
<pre> </pre>
</div>
</div>

<div class="output_area"><div class="prompt"></div>


<div class="output_png output_subarea ">
<img src="data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAAJYAAACbCAYAAACAn2I8AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz
AAAPYQAAD2EBqD+naQAAAu5JREFUeJzt3T9qHGcYwOF3giGgwnIhHHCZMmncGpJT5Ag5RU6QU+gI
OYXTBnSBtCqMCkuFwCQwKSKDFAgmZH7ef8/TDN+wDB/Lb2d3YV92Wdd1YGtf7HoDHCdhkRAWCWGR
EBYJYZEQFglhkRAWCWGREBYJYZEQFglhkRAWCWGREBYJYZEQFglhkRAWCWGREBYJYZEQFglhkRAW
CWGREBYJYZEQFglhkRAWCWGREBYJYZEQFglhkRAWCWGREBYJYZEQFglhkRAWCWGREBYJYZEQFglh
kRAWCWGREBYJYZEQFglhkRAWCWGREBYJYZEQFglhkRAWCWGR2JuwlmW+WpZ5uyzz+8Px5a73dOzK
53xZ13Wra/0vyzJvZ+a7j+vnc3t1Oy9+3OGWjt75vL+8m/PXj079uq7z/RbXfrbFRTby6vHiYm5e
z8xvO9rLSbiYm7mb88enXv3bY/+rfQrrema+/ri4mYurmXHHCt3MxeXMPL5jXW917X16K3w5M7/M
36+a65n5YV3n3W53ddzK53xvwuK47M23Qo6LsEgIi4SwSAiLhLBICIuEsEgIi4SwSAiLhLBICIuE
sEgIi4SwSAiLhLBInERYhzyzeKh7P4nfvP9zZnG+vL2anw5kZvHn95fzoZn9K+3T+Ffp6bzc2QHN
LJ7dzHxoZv9KpxLWk5nFuT+gmcX7bvavdCpvhQc7s3ioez+JsPj8TuJbIZ+fsEgIi4SwSAiLhLBI
CIuEsEgIi4SwSAiLhLBICIuEsEgIi4SwSAiLhLA2sCzz7bLM7bLMHw/Hb3a9p13z0+QNLMvczszz
R6fu1vXp32qdGnesbZx9Yn1yhLWN+0+sT46wtvFmZu5m5s+H45vdbmf3fMYi4Y5FQlgkhEVCWCSE
RUJYJIRFQlgkhEVCWCSERUJYJIRFQlgkhEVCWCSERUJYJIRFQlgkhEVCWCSERUJYJIRFQlgkhEVC
WCSERUJYJIRFQlgkhEVCWCSERUJYJIRF4i+QMm9Y1DKlIAAAAABJRU5ErkJggg==
"
>
</div>

</div>

<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
<script type="math/tex">W_0 = R^{3},\qquad W_2 = R^{3}</script>
</div>

</div>

<div class="output_area"><div class="prompt"></div>
<div class="output_subarea output_stream output_stdout output_text">
<pre> </pre>
</div>
</div>

<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
<script type="math/tex">N_1(R) = R^{3} + 6R^{2} + 12R + 6</script>
</div>

</div>

<div class="output_area"><div class="prompt"></div>
<div class="output_subarea output_stream output_stdout output_text">
<pre> 
</pre>
</div>
</div>

<div class="output_area"><div class="prompt"></div>

<div class="output_html rendered_html output_subarea ">
<script type="math/tex">D_3(R) = R^{3} + 12R^{2} + 48R + 60</script>
</div>

</div>

<div class="output_area"><div class="prompt"></div>
<div class="output_subarea output_stream output_stdout output_text">
<pre>
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[&nbsp;]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-ipython2"><pre><span></span> 
</pre></div>

</div>
</div>
</div>

</div>
    </div>
  </div>
</body>
</html>


==> anc/oddball_weighting_public.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# On the magnitude of odd balls via reverse Bessel polynomials and Hankel determinants\n",
    "\n",
    "## by Simon Willerton"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This is a notebook to accompany the paper of the same name.  It will numerically verify some of the results in the paper and allow the reader to experiment on their own."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "First just define a function that will be useful for making tables."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def make_table(f, header, num_rows=8, start=0):\n",
    "    if type(header) == str:\n",
    "        header = (\"$i$\", header)\n",
    "    table_rows = []\n",
    "    for i in range(start, num_rows):\n",
    "        table_rows.append([i, f(i)])\n",
    "    show(table(table_rows,\n",
    "           header_row=header))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Section 1.2.  The main results"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Begin by defining the reverse Bessel polynomial $\\chi_i(R)$ via the recursion\n",
    "$$\\chi_i(R) = R^2\\chi{i-2}(R) + (2i-3)\\chi_{i-1}$$\n",
    "with the initial conditions\n",
    "$$\\chi_0(R)=1,\\quad \\chi_1(R)=R.$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div class=\"notruncate\">\n",
       "<table  class=\"table_form\">\n",
       "<tbody>\n",
       "<tr>\n",
       "<th><script type=\"math/tex\">i</script></th>\n",
       "<th>Reverse Bessel polynomial <script type=\"math/tex\">\\chi_{i}(R)</script></th>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td><script type=\"math/tex\">0</script></td>\n",
       "<td><script type=\"math/tex\">1</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td><script type=\"math/tex\">1</script></td>\n",
       "<td><script type=\"math/tex\">R</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td><script type=\"math/tex\">2</script></td>\n",
       "<td><script type=\"math/tex\">R^{2} + R</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td><script type=\"math/tex\">3</script></td>\n",
       "<td><script type=\"math/tex\">R^{3} + 3R^{2} + 3R</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td><script type=\"math/tex\">4</script></td>\n",
       "<td><script type=\"math/tex\">R^{4} + 6R^{3} + 15R^{2} + 15R</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td><script type=\"math/tex\">5</script></td>\n",
       "<td><script type=\"math/tex\">R^{5} + 10R^{4} + 45R^{3} + 105R^{2} + 105R</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td><script type=\"math/tex\">6</script></td>\n",
       "<td><script type=\"math/tex\">R^{6} + 15R^{5} + 105R^{4} + 420R^{3} + 945R^{2} + 945R</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td><script type=\"math/tex\">7</script></td>\n",
       "<td><script type=\"math/tex\">R^{7} + 21R^{6} + 210R^{5} + 1260R^{4} + 4725R^{3} + 10395R^{2} + 10395R</script></td>\n",
       "</tr>\n",
       "</tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "  $i$   Reverse Bessel polynomial $\\chi_{i}(R)$\n",
       "+-----+--------------------------------------------------------------------+\n",
       "  0     1\n",
       "  1     R\n",
       "  2     R^2 + R\n",
       "  3     R^3 + 3*R^2 + 3*R\n",
       "  4     R^4 + 6*R^3 + 15*R^2 + 15*R\n",
       "  5     R^5 + 10*R^4 + 45*R^3 + 105*R^2 + 105*R\n",
       "  6     R^6 + 15*R^5 + 105*R^4 + 420*R^3 + 945*R^2 + 945*R\n",
       "  7     R^7 + 21*R^6 + 210*R^5 + 1260*R^4 + 4725*R^3 + 10395*R^2 + 10395*R"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "S.<R> = PolynomialRing(ZZ)\n",
    "\n",
    "# Set the initial conditions of the recursion.\n",
    "memo_chi = {0: 1, 1: R}\n",
    "\n",
    "def chi(i):\n",
    "    if i in memo_chi:\n",
    "        return memo_chi[i]\n",
    "    memo_chi[i] = R^2*chi(i-2) + (2*i-3)*chi(i-1)\n",
    "    return memo_chi[i]\n",
    "\n",
    "make_table(chi, \"Reverse Bessel polynomial $\\chi_{i}(R)$\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now define the Hankel determinants, calculate them and verify that their ratios give the claimed expressions for the magnitude."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div class=\"notruncate\">\n",
       "<table  class=\"table_form\">\n",
       "<tbody>\n",
       "<tr>\n",
       "<th><script type=\"math/tex\">p</script></th>\n",
       "<th><script type=\"math/tex\">\\det\\left[\\chi_{i+j}(R)\\right]_{i,j=0}^p</script></th>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td><script type=\"math/tex\">0</script></td>\n",
       "<td><script type=\"math/tex\">1</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td><script type=\"math/tex\">1</script></td>\n",
       "<td><script type=\"math/tex\">R</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td><script type=\"math/tex\">2</script></td>\n",
       "<td><script type=\"math/tex\">2 \\cdot (R + 3) \\cdot R^{2}</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td><script type=\"math/tex\">3</script></td>\n",
       "<td><script type=\"math/tex\">3 \\cdot 2^{2} \\cdot R^{3} \\cdot (R^{3} + 12R^{2} + 48R + 60)</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td><script type=\"math/tex\">4</script></td>\n",
       "<td><script type=\"math/tex\">3^{2} \\cdot 2^{5} \\cdot R^{4} \\cdot (R^{6} + 30R^{5} + 375R^{4} + 2475R^{3} + 9000R^{2} + 16920R + 12600)</script></td>\n",
       "</tr>\n",
       "</tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "  $p$   $\\det\\left[\\chi_{i+j}(R)\\right]_{i,j=0}^p$\n",
       "+-----+------------------------------------------------------------------------------------+\n",
       "  0     1\n",
       "  1     R\n",
       "  2     2 * (R + 3) * R^2\n",
       "  3     3 * 2^2 * R^3 * (R^3 + 12*R^2 + 48*R + 60)\n",
       "  4     3^2 * 2^5 * R^4 * (R^6 + 30*R^5 + 375*R^4 + 2475*R^3 + 9000*R^2 + 16920*R + 12600)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div class=\"notruncate\">\n",
       "<table  class=\"table_form\">\n",
       "<tbody>\n",
       "<tr>\n",
       "<th><script type=\"math/tex\">p</script></th>\n",
       "<th><script type=\"math/tex\">\\det\\left[\\chi_{i+j+2}(R)\\right]_{i,j=0}^p</script></th>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td><script type=\"math/tex\">0</script></td>\n",
       "<td><script type=\"math/tex\">R \\cdot (R + 1)</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td><script type=\"math/tex\">1</script></td>\n",
       "<td><script type=\"math/tex\">R^{2} \\cdot (R^{3} + 6R^{2} + 12R + 6)</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td><script type=\"math/tex\">2</script></td>\n",
       "<td><script type=\"math/tex\">2 \\cdot R^{3} \\cdot (R^{6} + 18R^{5} + 135R^{4} + 525R^{3} + 1080R^{2} + 1080R + 360)</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td><script type=\"math/tex\">3</script></td>\n",
       "<td><script type=\"math/tex\">3 \\cdot 2^{2} \\cdot R^{4} \\cdot (R^{10} + 40R^{9} + 720R^{8} + 7620R^{7} + 52080R^{6} + 238140R^{5} + 730800R^{4} + 1467900R^{3} + 1814400R^{2} + 1209600R + 302400)</script></td>\n",
       "</tr>\n",
       "</tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "  $p$   $\\det\\left[\\chi_{i+j+2}(R)\\right]_{i,j=0}^p$\n",
       "+-----+---------------------------------------------------------------------------------------------------------------------------------------------+\n",
       "  0     R * (R + 1)\n",
       "  1     R^2 * (R^3 + 6*R^2 + 12*R + 6)\n",
       "  2     2 * R^3 * (R^6 + 18*R^5 + 135*R^4 + 525*R^3 + 1080*R^2 + 1080*R + 360)\n",
       "  3     3 * 2^2 * R^4 * (R^10 + 40*R^9 + 720*R^8 + 7620*R^7 + 52080*R^6 + 238140*R^5 + 730800*R^4 + 1467900*R^3 + 1814400*R^2 + 1209600*R + 302400)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div class=\"notruncate\">\n",
       "<table  class=\"table_form\">\n",
       "<tbody>\n",
       "<tr>\n",
       "<th><script type=\"math/tex\">p</script></th>\n",
       "<th>magnitude <script type=\"math/tex\">\\left\\vert B^{2p+1}_R\\right\\vert</script></th>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td><script type=\"math/tex\">0</script></td>\n",
       "<td><script type=\"math/tex\">R + 1</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td><script type=\"math/tex\">1</script></td>\n",
       "<td><script type=\"math/tex\">\\frac{1}{6} \\, R^{3} + R^{2} + 2 \\, R + 1</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td><script type=\"math/tex\">2</script></td>\n",
       "<td><script type=\"math/tex\">\\frac{R^{6} + 18 \\, R^{5} + 135 \\, R^{4} + 525 \\, R^{3} + 1080 \\, R^{2} + 1080 \\, R + 360}{120 \\, {\\left(R + 3\\right)}}</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td><script type=\"math/tex\">3</script></td>\n",
       "<td><script type=\"math/tex\">\\frac{R^{10} + 40 \\, R^{9} + 720 \\, R^{8} + 7620 \\, R^{7} + 52080 \\, R^{6} + 238140 \\, R^{5} + 730800 \\, R^{4} + 1467900 \\, R^{3} + 1814400 \\, R^{2} + 1209600 \\, R + 302400}{5040 \\, {\\left(R^{3} + 12 \\, R^{2} + 48 \\, R + 60\\right)}}</script></td>\n",
       "</tr>\n",
       "</tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "  $p$   magnitude $\\left\\vert B^{2p+1}_R\\right\\vert$\n",
       "+-----+---------------------------------------------------------------------------------------------------------------------------------------------------------------+\n",
       "  0     R + 1\n",
       "  1     1/6*R^3 + R^2 + 2*R + 1\n",
       "  2     1/120*(R^6 + 18*R^5 + 135*R^4 + 525*R^3 + 1080*R^2 + 1080*R + 360)/(R + 3)\n",
       "  3     1/5040*(R^10 + 40*R^9 + 720*R^8 + 7620*R^7 + 52080*R^6 + 238140*R^5 + 730800*R^4 + 1467900*R^3 + 1814400*R^2 + 1209600*R + 302400)/(R^3 + 12*R^2 + 48*R + 60)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def hankel_chi(p, offset=0):\n",
    "    return S(matrix([[chi(i+j+offset) \n",
    "                      for i in range(p+1)] \n",
    "                     for j in range(p+1)]).det())\n",
    "\n",
    "\n",
    "make_table(lambda i: hankel_chi(i).factor(), \n",
    "           (\"$p$\", r\"$\\det\\left[\\chi_{i+j}(R)\\right]_{i,j=0}^p$\"), \n",
    "           num_rows=5)\n",
    "make_table(lambda i: hankel_chi(i, offset=2).factor(), \n",
    "           (\"$p$\", r\"$\\det\\left[\\chi_{i+j+2}(R)\\right]_{i,j=0}^p$\"), \n",
    "           num_rows=4)\n",
    "make_table(lambda i: 1/factorial(2*i+1)*\n",
    "           SR(hankel_chi(i, offset=2)/R/hankel_chi(i)), \n",
    "           (\"$p$\", r\"magnitude $\\left\\vert B^{2p+1}_R\\right\\vert$\"), \n",
    "           num_rows=4)\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can calculate the polynomial part of the magnitude as $R\\to \\infty$ by just calculating the quotient of the numerator and denominator."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div class=\"notruncate\">\n",
       "<table  class=\"table_form\">\n",
       "<tbody>\n",
       "<tr>\n",
       "<th><script type=\"math/tex\">p</script></th>\n",
       "<th>magnitude <script type=\"math/tex\">|B^{2p+1}_R|</script> as <script type=\"math/tex\">R\\to \\infty</script></th>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td><script type=\"math/tex\">0</script></td>\n",
       "<td><script type=\"math/tex\">\\frac{1}{1}( R + 1 )+O(R^{-1})</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td><script type=\"math/tex\">1</script></td>\n",
       "<td><script type=\"math/tex\">\\frac{1}{6}( R^{3} + 6R^{2} + 12R + 6 )+O(R^{-1})</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td><script type=\"math/tex\">2</script></td>\n",
       "<td><script type=\"math/tex\">\\frac{1}{120}( R^{5} + 15R^{4} + 90R^{3} + 255R^{2} + 315R + 135 )+O(R^{-1})</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td><script type=\"math/tex\">3</script></td>\n",
       "<td><script type=\"math/tex\">\\frac{1}{5040}( R^{7} + 28R^{6} + 336R^{5} + 2184R^{4} + 8064R^{3} + 16380R^{2} + 16128R + 4284 )+O(R^{-1})</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td><script type=\"math/tex\">4</script></td>\n",
       "<td><script type=\"math/tex\">\\frac{1}{362880}( R^{9} + 45R^{8} + 900R^{7} + 10350R^{6} + 74250R^{5} + 338715R^{4} + 962550R^{3} + 1589625R^{2} + 1326375R + 415125 )+O(R^{-1})</script></td>\n",
       "</tr>\n",
       "</tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "  $p$   magnitude $|B^{2p+1}_R|$ as $R\\to \\infty$\n",
       "+-----+-----------------------------------------------------------------------------------------------------------------------------------------------------+\n",
       "  0     $\\frac{1}{1}( R + 1 )+O(R^{-1})$\n",
       "  1     $\\frac{1}{6}( R^{3} + 6R^{2} + 12R + 6 )+O(R^{-1})$\n",
       "  2     $\\frac{1}{120}( R^{5} + 15R^{4} + 90R^{3} + 255R^{2} + 315R + 135 )+O(R^{-1})$\n",
       "  3     $\\frac{1}{5040}( R^{7} + 28R^{6} + 336R^{5} + 2184R^{4} + 8064R^{3} + 16380R^{2} + 16128R + 4284 )+O(R^{-1})$\n",
       "  4     $\\frac{1}{362880}( R^{9} + 45R^{8} + 900R^{7} + 10350R^{6} + 74250R^{5} + 338715R^{4} + 962550R^{3} + 1589625R^{2} + 1326375R + 415125 )+O(R^{-1})$"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "make_table(lambda i: (r\"$\\frac{1}{\"+str(factorial(2*i+1))+\"}(\"+\n",
    "           latex(hankel_chi(i, offset=2).quo_rem(R*hankel_chi(i))[0])+\")+O(R^{-1})$\"), \n",
    "           (\"$p$\", \"magnitude $|B^{2p+1}_R|$ as $R\\\\to \\infty$\"), \n",
    "           num_rows=5)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can use these these to verify the formulas given in the paper for the leading order terms of the numerator, denominator and asymptotic expansion."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div class=\"notruncate\">\n",
       "<table  class=\"table_form\">\n",
       "<tbody>\n",
       "<tr>\n",
       "<th><script type=\"math/tex\">p</script></th>\n",
       "<th>leading terms of numerator of magnitude</th>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td><script type=\"math/tex\">0</script></td>\n",
       "<td><script type=\"math/tex\">R + 1</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td><script type=\"math/tex\">1</script></td>\n",
       "<td><script type=\"math/tex\">R^{3} + 6 R^{2} + 12 R</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td><script type=\"math/tex\">2</script></td>\n",
       "<td><script type=\"math/tex\">R^{6} + 18 R^{5} + 135 R^{4}</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td><script type=\"math/tex\">3</script></td>\n",
       "<td><script type=\"math/tex\">R^{10} + 40 R^{9} + 720 R^{8}</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td><script type=\"math/tex\">4</script></td>\n",
       "<td><script type=\"math/tex\">R^{15} + 75 R^{14} + 2625 R^{13}</script></td>\n",
       "</tr>\n",
       "</tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "  $p$   leading terms of numerator of magnitude\n",
       "+-----+-----------------------------------------+\n",
       "  0     R + 1\n",
       "  1     R^3 + 6*R^2 + 12*R\n",
       "  2     R^6 + 18*R^5 + 135*R^4\n",
       "  3     R^10 + 40*R^9 + 720*R^8\n",
       "  4     R^15 + 75*R^14 + 2625*R^13"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div class=\"notruncate\">\n",
       "<table  class=\"table_form\">\n",
       "<tbody>\n",
       "<tr>\n",
       "<th><script type=\"math/tex\">p</script></th>\n",
       "<th>leading terms of denominator of magnitude</th>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td><script type=\"math/tex\">0</script></td>\n",
       "<td><script type=\"math/tex\">1</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td><script type=\"math/tex\">1</script></td>\n",
       "<td><script type=\"math/tex\">1</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td><script type=\"math/tex\">2</script></td>\n",
       "<td><script type=\"math/tex\">R + 3</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td><script type=\"math/tex\">3</script></td>\n",
       "<td><script type=\"math/tex\">R^{3} + 12 R^{2} + 48 R</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td><script type=\"math/tex\">4</script></td>\n",
       "<td><script type=\"math/tex\">R^{6} + 30 R^{5} + 375 R^{4}</script></td>\n",
       "</tr>\n",
       "</tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "  $p$   leading terms of denominator of magnitude\n",
       "+-----+-------------------------------------------+\n",
       "  0     1\n",
       "  1     1\n",
       "  2     R + 3\n",
       "  3     R^3 + 12*R^2 + 48*R\n",
       "  4     R^6 + 30*R^5 + 375*R^4"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div class=\"notruncate\">\n",
       "<table  class=\"table_form\">\n",
       "<tbody>\n",
       "<tr>\n",
       "<th><script type=\"math/tex\">p</script></th>\n",
       "<th>leading terms of the asymptotic expansion of magnitude</th>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td><script type=\"math/tex\">0</script></td>\n",
       "<td><script type=\"math/tex\">\\frac{1}{1}\\left( R + 1 +O(R^{-2})\\right)</script><script type=\"math/tex\"></script></td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td><script type=\"math/tex\">1</script></td>\n",
       "<td><script type=\"math/tex\">\\frac{1}{6}\\left( R^{3} + 6 R^{2} + 12 R +O(R^{0})\\right)</script><script type=\"math/tex\"></script></td>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td><script type=\"math/tex\">2</script></td>\n",
       "<td><script type=\"math/tex\">\\frac{1}{120}\\left( R^{5} + 15 R^{4} + 90 R^{3} +O(R^{2})\\right)</script><script type=\"math/tex\"></script></td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td><script type=\"math/tex\">3</script></td>\n",
       "<td><script type=\"math/tex\">\\frac{1}{5040}\\left( R^{7} + 28 R^{6} + 336 R^{5} +O(R^{4})\\right)</script><script type=\"math/tex\"></script></td>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td><script type=\"math/tex\">4</script></td>\n",
       "<td><script type=\"math/tex\">\\frac{1}{362880}\\left( R^{9} + 45 R^{8} + 900 R^{7} +O(R^{6})\\right)</script><script type=\"math/tex\"></script></td>\n",
       "</tr>\n",
       "</tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "  $p$   leading terms of the asymptotic expansion of magnitude\n",
       "+-----+-----------------------------------------------------------------------+\n",
       "  0     $\\frac{1}{1}\\left( R + 1 +O(R^{-2})\\right)\n",
       "  1     $\\frac{1}{6}\\left( R^{3} + 6 R^{2} + 12 R +O(R^{0})\\right)\n",
       "  2     $\\frac{1}{120}\\left( R^{5} + 15 R^{4} + 90 R^{3} +O(R^{2})\\right)\n",
       "  3     $\\frac{1}{5040}\\left( R^{7} + 28 R^{6} + 336 R^{5} +O(R^{4})\\right)\n",
       "  4     $\\frac{1}{362880}\\left( R^{9} + 45 R^{8} + 900 R^{7} +O(R^{6})\\right)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def Np_leading(p):\n",
    "    kappa = (p+1)*(p+2)/2\n",
    "    return (R^kappa + (p+1)^2*(p+2)/2*R^(kappa-1)\n",
    "            + p*(p+1)^3*(p+2)*(p+3)/8*R^(kappa-2))\n",
    "\n",
    "def Dp_leading(p):\n",
    "    kappa = (p+1)*(p+2)/2\n",
    "    return (R^(kappa-2*p-1) + (p-1)*p*(p+1)/2*R^(kappa-2*p-2)\n",
    "            + p*(p+1)^3*(p-2)*(p-1)/8*R^(kappa-2*p-3))\n",
    "\n",
    "def asymptotic_leading(p):\n",
    "    n = 2*p+1\n",
    "    return (R^n + (n+1)*n/2*R^(n-1)\n",
    "            + n*(n+1)^2*(n-1)/8*R^(n-2))\n",
    "\n",
    "make_table(Np_leading, \n",
    "           (\"$p$\", r\"leading terms of numerator of magnitude\"), \n",
    "           num_rows=5)\n",
    "\n",
    "\n",
    "make_table(Dp_leading, \n",
    "           (\"$p$\", r\"leading terms of denominator of magnitude\"), \n",
    "           num_rows=5)\n",
    "\n",
    "make_table(lambda i: r\"$\\frac{1}{\"+str(factorial(2*i+1))+\"}\\\\left(\"\n",
    "                     +latex(asymptotic_leading(i))\n",
    "                     +\"+O(R^{%s})\\\\right)\"%(2*i-2), \n",
    "           (\"$p$\", r\"leading terms of the asymptotic expansion of magnitude\"), \n",
    "           num_rows=5)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Section 1.5.  The key integral"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can give the recursive defintions of $\\tau_i$ and $\\psi_i$ and verify the expressions given for small values of $i$.  We can also plot some examples."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div class=\"notruncate\">\n",
       "<table  class=\"table_form\">\n",
       "<tbody>\n",
       "<tr>\n",
       "<th><script type=\"math/tex\">i</script></th>\n",
       "<th><script type=\"math/tex\">\\tau_i(s)</script></th>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td><script type=\"math/tex\">0</script></td>\n",
       "<td><script type=\"math/tex\">\\cosh\\left(s\\right)</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td><script type=\"math/tex\">1</script></td>\n",
       "<td><script type=\"math/tex\">-\\frac{\\sinh\\left(s\\right)}{s}</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td><script type=\"math/tex\">2</script></td>\n",
       "<td><script type=\"math/tex\">{\\left(\\frac{\\cosh\\left(s\\right) e^{s}}{s^{2}} - \\frac{e^{s} \\sinh\\left(s\\right)}{s^{3}}\\right)} e^{\\left(-s\\right)}</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td><script type=\"math/tex\">3</script></td>\n",
       "<td><script type=\"math/tex\">-{\\left(\\frac{e^{s} \\sinh\\left(s\\right)}{s^{3}} - \\frac{3 \\, \\cosh\\left(s\\right) e^{s}}{s^{4}} + \\frac{3 \\, e^{s} \\sinh\\left(s\\right)}{s^{5}}\\right)} e^{\\left(-s\\right)}</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td><script type=\"math/tex\">4</script></td>\n",
       "<td><script type=\"math/tex\">{\\left(\\frac{\\cosh\\left(s\\right) e^{s}}{s^{4}} - \\frac{6 \\, e^{s} \\sinh\\left(s\\right)}{s^{5}} + \\frac{15 \\, \\cosh\\left(s\\right) e^{s}}{s^{6}} - \\frac{15 \\, e^{s} \\sinh\\left(s\\right)}{s^{7}}\\right)} e^{\\left(-s\\right)}</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td><script type=\"math/tex\">5</script></td>\n",
       "<td><script type=\"math/tex\">-{\\left(\\frac{e^{s} \\sinh\\left(s\\right)}{s^{5}} - \\frac{10 \\, \\cosh\\left(s\\right) e^{s}}{s^{6}} + \\frac{45 \\, e^{s} \\sinh\\left(s\\right)}{s^{7}} - \\frac{105 \\, \\cosh\\left(s\\right) e^{s}}{s^{8}} + \\frac{105 \\, e^{s} \\sinh\\left(s\\right)}{s^{9}}\\right)} e^{\\left(-s\\right)}</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td><script type=\"math/tex\">6</script></td>\n",
       "<td><script type=\"math/tex\">{\\left(\\frac{\\cosh\\left(s\\right) e^{s}}{s^{6}} - \\frac{15 \\, e^{s} \\sinh\\left(s\\right)}{s^{7}} + \\frac{105 \\, \\cosh\\left(s\\right) e^{s}}{s^{8}} - \\frac{420 \\, e^{s} \\sinh\\left(s\\right)}{s^{9}} + \\frac{945 \\, \\cosh\\left(s\\right) e^{s}}{s^{10}} - \\frac{945 \\, e^{s} \\sinh\\left(s\\right)}{s^{11}}\\right)} e^{\\left(-s\\right)}</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td><script type=\"math/tex\">7</script></td>\n",
       "<td><script type=\"math/tex\">-{\\left(\\frac{e^{s} \\sinh\\left(s\\right)}{s^{7}} - \\frac{21 \\, \\cosh\\left(s\\right) e^{s}}{s^{8}} + \\frac{210 \\, e^{s} \\sinh\\left(s\\right)}{s^{9}} - \\frac{1260 \\, \\cosh\\left(s\\right) e^{s}}{s^{10}} + \\frac{4725 \\, e^{s} \\sinh\\left(s\\right)}{s^{11}} - \\frac{10395 \\, \\cosh\\left(s\\right) e^{s}}{s^{12}} + \\frac{10395 \\, e^{s} \\sinh\\left(s\\right)}{s^{13}}\\right)} e^{\\left(-s\\right)}</script></td>\n",
       "</tr>\n",
       "</tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "  $i$   $\\tau_i(s)$\n",
       "+-----+------------------------------------------------------------------------------------------------------------------------------------------------------------------------+\n",
       "  0     cosh(s)\n",
       "  1     -sinh(s)/s\n",
       "  2     (cosh(s)*e^s/s^2 - e^s*sinh(s)/s^3)*e^(-s)\n",
       "  3     -(e^s*sinh(s)/s^3 - 3*cosh(s)*e^s/s^4 + 3*e^s*sinh(s)/s^5)*e^(-s)\n",
       "  4     (cosh(s)*e^s/s^4 - 6*e^s*sinh(s)/s^5 + 15*cosh(s)*e^s/s^6 - 15*e^s*sinh(s)/s^7)*e^(-s)\n",
       "  5     -(e^s*sinh(s)/s^5 - 10*cosh(s)*e^s/s^6 + 45*e^s*sinh(s)/s^7 - 105*cosh(s)*e^s/s^8 + 105*e^s*sinh(s)/s^9)*e^(-s)\n",
       "  6     (cosh(s)*e^s/s^6 - 15*e^s*sinh(s)/s^7 + 105*cosh(s)*e^s/s^8 - 420*e^s*sinh(s)/s^9 + 945*cosh(s)*e^s/s^10 - 945*e^s*sinh(s)/s^11)*e^(-s)\n",
       "  7     -(e^s*sinh(s)/s^7 - 21*cosh(s)*e^s/s^8 + 210*e^s*sinh(s)/s^9 - 1260*cosh(s)*e^s/s^10 + 4725*e^s*sinh(s)/s^11 - 10395*cosh(s)*e^s/s^12 + 10395*e^s*sinh(s)/s^13)*e^(-s)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAw0AAAJICAYAAAAjAwiLAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAAAAACAnQgMAAACAnP4/O0ZgfByA09YAAAAASUVORK5CYII=\n",
      "text/plain": [
       "Graphics object consisting of 5 graphics primitives"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "s = var('s')\n",
    "\n",
    "memo_tau = {0: cosh(s)}\n",
    "\n",
    "def tau(i):\n",
    "    if i not in memo_tau:\n",
    "        memo_tau[i] = ((-1/s * diff(tau(i-1), s)*exp(s)).expand())*exp(-s)\n",
    "    return memo_tau[i]\n",
    "\n",
    "make_table(tau, \"$\\\\tau_i(s)$\")\n",
    "\n",
    "plot([tau(i) for i in range(5)], (s, 0, 3), ymax=10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div class=\"notruncate\">\n",
       "<table  class=\"table_form\">\n",
       "<tbody>\n",
       "<tr>\n",
       "<th><script type=\"math/tex\">i</script></th>\n",
       "<th><script type=\"math/tex\">\\psi_i(R)</script></th>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td><script type=\"math/tex\">0</script></td>\n",
       "<td><script type=\"math/tex\">e^{\\left(-R\\right)}</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td><script type=\"math/tex\">1</script></td>\n",
       "<td><script type=\"math/tex\">\\frac{e^{\\left(-R\\right)}}{R}</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td><script type=\"math/tex\">2</script></td>\n",
       "<td><script type=\"math/tex\">\\frac{e^{\\left(-R\\right)}}{R^{2}} + \\frac{e^{\\left(-R\\right)}}{R^{3}}</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td><script type=\"math/tex\">3</script></td>\n",
       "<td><script type=\"math/tex\">\\frac{e^{\\left(-R\\right)}}{R^{3}} + \\frac{3 \\, e^{\\left(-R\\right)}}{R^{4}} + \\frac{3 \\, e^{\\left(-R\\right)}}{R^{5}}</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td><script type=\"math/tex\">4</script></td>\n",
       "<td><script type=\"math/tex\">\\frac{e^{\\left(-R\\right)}}{R^{4}} + \\frac{6 \\, e^{\\left(-R\\right)}}{R^{5}} + \\frac{15 \\, e^{\\left(-R\\right)}}{R^{6}} + \\frac{15 \\, e^{\\left(-R\\right)}}{R^{7}}</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td><script type=\"math/tex\">5</script></td>\n",
       "<td><script type=\"math/tex\">\\frac{e^{\\left(-R\\right)}}{R^{5}} + \\frac{10 \\, e^{\\left(-R\\right)}}{R^{6}} + \\frac{45 \\, e^{\\left(-R\\right)}}{R^{7}} + \\frac{105 \\, e^{\\left(-R\\right)}}{R^{8}} + \\frac{105 \\, e^{\\left(-R\\right)}}{R^{9}}</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td><script type=\"math/tex\">6</script></td>\n",
       "<td><script type=\"math/tex\">\\frac{e^{\\left(-R\\right)}}{R^{6}} + \\frac{15 \\, e^{\\left(-R\\right)}}{R^{7}} + \\frac{105 \\, e^{\\left(-R\\right)}}{R^{8}} + \\frac{420 \\, e^{\\left(-R\\right)}}{R^{9}} + \\frac{945 \\, e^{\\left(-R\\right)}}{R^{10}} + \\frac{945 \\, e^{\\left(-R\\right)}}{R^{11}}</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td><script type=\"math/tex\">7</script></td>\n",
       "<td><script type=\"math/tex\">\\frac{e^{\\left(-R\\right)}}{R^{7}} + \\frac{21 \\, e^{\\left(-R\\right)}}{R^{8}} + \\frac{210 \\, e^{\\left(-R\\right)}}{R^{9}} + \\frac{1260 \\, e^{\\left(-R\\right)}}{R^{10}} + \\frac{4725 \\, e^{\\left(-R\\right)}}{R^{11}} + \\frac{10395 \\, e^{\\left(-R\\right)}}{R^{12}} + \\frac{10395 \\, e^{\\left(-R\\right)}}{R^{13}}</script></td>\n",
       "</tr>\n",
       "</tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "  $i$   $\\psi_i(R)$\n",
       "+-----+---------------------------------------------------------------------------------------------------------------------------+\n",
       "  0     e^(-R)\n",
       "  1     e^(-R)/R\n",
       "  2     e^(-R)/R^2 + e^(-R)/R^3\n",
       "  3     e^(-R)/R^3 + 3*e^(-R)/R^4 + 3*e^(-R)/R^5\n",
       "  4     e^(-R)/R^4 + 6*e^(-R)/R^5 + 15*e^(-R)/R^6 + 15*e^(-R)/R^7\n",
       "  5     e^(-R)/R^5 + 10*e^(-R)/R^6 + 45*e^(-R)/R^7 + 105*e^(-R)/R^8 + 105*e^(-R)/R^9\n",
       "  6     e^(-R)/R^6 + 15*e^(-R)/R^7 + 105*e^(-R)/R^8 + 420*e^(-R)/R^9 + 945*e^(-R)/R^10 + 945*e^(-R)/R^11\n",
       "  7     e^(-R)/R^7 + 21*e^(-R)/R^8 + 210*e^(-R)/R^9 + 1260*e^(-R)/R^10 + 4725*e^(-R)/R^11 + 10395*e^(-R)/R^12 + 10395*e^(-R)/R^13"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAw0AAAJICAYAAAAjAwiLAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nTkSuQmCC\n",
      "text/plain": [
       "Graphics object consisting of 5 graphics primitives"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "s = var('s')\n",
    "\n",
    "memo_psi = {0: exp(-R)}\n",
    "\n",
    "def psi(i):\n",
    "    if i not in memo_psi:\n",
    "        memo_psi[i] = (-1/R * diff(psi(i-1), R)).expand()\n",
    "    return memo_psi[i]\n",
    "\n",
    "make_table(psi, r\"$\\psi_i(R)$\")\n",
    "\n",
    "plot([psi(i) for i in range(5)], (R, 0, 3), ymax=10)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Section 1.8. An example"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can do the calculation in the example."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "The matrix is"
      ],
      "text/plain": [
       "The matrix is"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<script type=\"math/tex\">\\left(\\begin{array}{rrr} R^{2} + R & -R^{2} - 3R - 3 & \\frac{R^{3} + 5R^{2} + 12R + 12}{R} \\\\ R^{3} + 3R^{2} + 3R & -R^{3} - 4R^{2} - 9R - 9 & \\frac{R^{4} + 5R^{3} + 17R^{2} + 36R + 36}{R} \\\\ R^{4} + 6R^{3} + 15R^{2} + 15R & -R^{4} - 6R^{3} - 21R^{2} - 45R - 45 & \\frac{R^{5} + 6R^{4} + 27R^{3} + 87R^{2} + 180R + 180}{R} \\end{array}\\right)</script>"
      ],
      "text/plain": [
       "<script type=\"math/tex\">\\left(\\begin{array}{rrr} R^{2} + R & -R^{2} - 3R - 3 & \\frac{R^{3} + 5R^{2} + 12R + 12}{R} \\\\ R^{3} + 3R^{2} + 3R & -R^{3} - 4R^{2} - 9R - 9 & \\frac{R^{4} + 5R^{3} + 17R^{2} + 36R + 36}{R} \\\\ R^{4} + 6R^{3} + 15R^{2} + 15R & -R^{4} - 6R^{3} - 21R^{2} - 45R - 45 & \\frac{R^{5} + 6R^{4} + 27R^{3} + 87R^{2} + 180R + 180}{R} \\end{array}\\right)</script>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " \n"
     ]
    }
   ],
   "source": [
    "F = FractionField(S)\n",
    "\n",
    "def delta_p(f):\n",
    "    return ((exp(R)*R^(2*p)*diff(f*exp(-R)*R^(-2*p), R))\n",
    "            .expand().simplify().factor())\n",
    "p = 2\n",
    "\n",
    "M = matrix(F, [[(nest(delta_p, i, chi(p+j))) \n",
    "                for i in range(p+1)] for j in range(p+1)])\n",
    "print html(\"The matrix is\"), html(M)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "The right hand side vector is"
      ],
      "text/plain": [
       "The right hand side vector is"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<script type=\"math/tex\">\\left(\\begin{array}{r} R^{2} + 3R + 3 \\\\ R^{3} + 6R^{2} + 15R + 15 \\\\ R^{4} + 10R^{3} + 45R^{2} + 105R + 105 \\end{array}\\right)</script>"
      ],
      "text/plain": [
       "<script type=\"math/tex\">\\left(\\begin{array}{r} R^{2} + 3R + 3 \\\\ R^{3} + 6R^{2} + 15R + 15 \\\\ R^{4} + 10R^{3} + 45R^{2} + 105R + 105 \\end{array}\\right)</script>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " \n"
     ]
    }
   ],
   "source": [
    "b = vector(F, [chi(p+1+j)/R for j in range(p+1)])\n",
    "print html(\"The right hand side vector is\"), html(matrix(b).transpose())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\beta(R) = \\left(\\begin{array}{r}\n",
       "\\frac{3R^{5} + 27R^{4} + 105R^{3} + 216R^{2} + 216R + 72}{R^{5} + 3R^{4}} \\\\\n",
       "\\frac{3R^{4} + 29R^{3} + 108R^{2} + 180R + 120}{R^{4} + 3R^{3}} \\\\\n",
       "\\frac{R^{3} + 9R^{2} + 27R + 24}{R^{3} + 3R^{2}}\n",
       "\\end{array}\\right)</script></html>"
      ],
      "text/plain": [
       "\\beta(R) = [(3*R^5 + 27*R^4 + 105*R^3 + 216*R^2 + 216*R + 72)/(R^5 + 3*R^4)]\n",
       "[         (3*R^4 + 29*R^3 + 108*R^2 + 180*R + 120)/(R^4 + 3*R^3)]\n",
       "[                        (R^3 + 9*R^2 + 27*R + 24)/(R^3 + 3*R^2)]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "beta = M.solve_right(b)\n",
    "show(LatexExpr(r\"\\beta(R) =\"), matrix(beta).transpose())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": false,
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\left|B^5_R\\right|= \\frac{1}{120} \\frac{R^{6} + 18R^{5} + 135R^{4} + 525R^{3} + 1080R^{2} + 1080R + 360}{R + 3}</script></html>"
      ],
      "text/plain": [
       "\\left|B^5_R\\right|= 1/120 (R^6 + 18*R^5 + 135*R^4 + 525*R^3 + 1080*R^2 + 1080*R + 360)/(R + 3)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "n = 2*p +1\n",
    "n_factorial_magnitude = (R^n + n*beta[0]*R^(n-1))\n",
    "\n",
    "show(LatexExpr(\"\\left|B^%s_R\"%(2*p+1)+r\"\\right|=\"), \n",
    "     1/n.factorial(),\n",
    "     (n_factorial_magnitude.numerator()/(n_factorial_magnitude.denominator())))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Section 1.11. Further observations about the magnitude of odd balls"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The numerator and denominator of the magnitude of an odd ball look like they are log-concave polynomials, so the logarithms of the coefficients form a concave sequence.  We can test this numerically by ploting the logarithms of the coefficients of some example.  A polynomial $\\sum_i a_i R^i$ is log-concave if $\\log(a_i^2/a_{i-1}a_{i+1})\\ge 0$ for all $i$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<script type=\"math/tex\">p = 15</script>:"
      ],
      "text/plain": [
       "<script type=\"math/tex\">p = 15</script>:"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<h3>Numerator.</h3>"
      ],
      "text/plain": [
       "<h3>Numerator.</h3>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "Plot of <script type=\"math/tex\">\\log_{10}(\\textrm{coeffs})</script> of <script type=\"math/tex\">N_{15}(R)</script>"
      ],
      "text/plain": [
       "Plot of <script type=\"math/tex\">\\log_{10}(\\textrm{coeffs})</script> of <script type=\"math/tex\">N_{15}(R)</script>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAARwAAACHCAYAAADEIubUAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "Graphics object consisting of 1 graphics primitive"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "min of <script type=\"math/tex\">\\log(a_i^2/a_{i+1}a_{i-1})</script> = 0.0136287224521965"
      ],
      "text/plain": [
       "min of <script type=\"math/tex\">\\log(a_i^2/a_{i+1}a_{i-1})</script> = 0.0136287224521965"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "Log concave!"
      ],
      "text/plain": [
       "Log concave!"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " "
     ]
    },
    {
     "data": {
      "text/html": [
       "<h3>Denominator.</h3>"
      ],
      "text/plain": [
       "<h3>Denominator.</h3>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " \n"
     ]
    },
    {
     "data": {
      "text/html": [
       "Plot of <script type=\"math/tex\">\\log_{10}(\\textrm{coeffs})</script> of <script type=\"math/tex\">D_{15}(R)</script>"
      ],
      "text/plain": [
       "Plot of <script type=\"math/tex\">\\log_{10}(\\textrm{coeffs})</script> of <script type=\"math/tex\">D_{15}(R)</script>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAARsAAACICAYAAADXqE94AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "Graphics object consisting of 1 graphics primitive"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "min of <script type=\"math/tex\">\\log(a_i^2/a_{i+1}a_{i-1})</script> = 0.0173158691040527"
      ],
      "text/plain": [
       "min of <script type=\"math/tex\">\\log(a_i^2/a_{i+1}a_{i-1})</script> = 0.0173158691040527"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "Log concave!"
      ],
      "text/plain": [
       "Log concave!"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " \n"
     ]
    }
   ],
   "source": [
    "def log_concave(f, pic=True):\n",
    "    \"\"\"\n",
    "    Take a polynomial f.\n",
    "    If pic=True then plot the base-10 logs of the coefficients.\n",
    "    Decide if the polynomial is log concave or not.\n",
    "    \"\"\"\n",
    "    coeffs = f.coefficients()\n",
    "    log_coeffs = map(lambda x: (log(x, 10)).n(), coeffs)\n",
    "    if pic:\n",
    "        show(list_plot(log_coeffs), figsize=[3, 1.5])\n",
    "    concave =[]\n",
    "    for i in range(1, len(log_coeffs)-1):\n",
    "        concave.append(2*log_coeffs[i] - log_coeffs[i-1] - log_coeffs[i+1])\n",
    "    print html(\"min of $\\log(a_i^2/a_{i+1}a_{i-1})$ = %s\"% min(concave)),\n",
    "    if min(concave) >= 0:\n",
    "        print html(\"Log concave!\"),\n",
    "\n",
    "        \n",
    "def sf(k):\n",
    "    \"Calculate the superfactorial of k.\"\n",
    "    return prod([factorial(i) for i in range(k+1)])\n",
    "\n",
    "p = 15\n",
    "print(html(\"$p = %s$:\"%p))\n",
    "\n",
    "print html(\"<h3>Numerator.</h3>\")\n",
    "numerator_poly = S(hankel_chi(p, 2)/(sf(p)*R^(p+1)))\n",
    "print html(\"Plot of $\\log_{10}(\\\\textrm{coeffs})$ of $N_{%s}(R)\"%p)\n",
    "log_concave(numerator_poly)\n",
    "    \n",
    "print html(\"<h3>Denominator.</h3>\")\n",
    "denominator_poly = S(hankel_chi(p)/(sf(p)*R^(p)))\n",
    "print html(\"Plot of $\\log_{10}(\\\\textrm{coeffs})$ of $D_{%s}(R)\"%p)\n",
    "log_concave(denominator_poly)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can also plot the roots of these polynomials.  It looks like the roots all live in the region $\\{z\\mid 3\\pi/4 < \\arg(z)< 5\\pi/4\\}$.  If this were the case this would prove that the polynomials were log-concave."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<script type=\"math/tex\">p = 15</script>:"
      ],
      "text/plain": [
       "<script type=\"math/tex\">p = 15</script>:"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<h3>Numerator.</h3>"
      ],
      "text/plain": [
       "<h3>Numerator.</h3>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "Plot of roots of <script type=\"math/tex\">N_{15}(R)</script>"
      ],
      "text/plain": [
       "Plot of roots of <script type=\"math/tex\">N_{15}(R)</script>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAALcAAAEMCAYAAACGFCedAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nVHGr+CyquFV8lv8HFJUGaPxHIqwAAAAASUVORK5CYII=\n",
      "text/plain": [
       "Graphics object consisting of 3 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<h3>Denominator.</h3>"
      ],
      "text/plain": [
       "<h3>Denominator.</h3>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "Plot of roots of <script type=\"math/tex\">D_{15}(R)</script>"
      ],
      "text/plain": [
       "Plot of roots of <script type=\"math/tex\">D_{15}(R)</script>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAALgAAAEJCAYAAAAn0u2jAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "Graphics object consisting of 3 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "def plot_roots(poly, accuracy=600):\n",
    "    \"Plot the roots of the polynomial poly with the lines x=y and x=-y.\"\n",
    "    CC = ComplexField(accuracy)\n",
    "    roots = poly.roots(CC)\n",
    "    min_im = min(map(lambda x: x[0].imag(), roots))-2\n",
    "    show(list_plot(map(lambda x: (x[0].real(), x[0].imag()), roots))\n",
    "         + plot(x, xmin=min_im, xmax=0, color=\"grey\")\n",
    "         + plot(-x, xmin=min_im, xmax=0, color=\"grey\"), \n",
    "         aspect_ratio=1, figsize=(2,4)\n",
    "        )\n",
    "       \n",
    "        \n",
    "print(html(\"$p = %s$:\"%p))\n",
    "\n",
    "print html(\"<h3>Numerator.</h3>\")\n",
    "print html(\"Plot of roots of $N_{%s}(R)\"%p)\n",
    "plot_roots(numerator_poly)\n",
    "    \n",
    "print html(\"<h3>Denominator.</h3>\")\n",
    "print html(\"Plot of roots of $D_{%s}(R)\"%p)\n",
    "plot_roots(denominator_poly)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Section 3.2.  Basic properties of our functions"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Here we can just verify the formula given in the paper for the Taylor expansion of $\\tau_i(r)$ at $r=0$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div class=\"notruncate\">\n",
       "<table  class=\"table_form\">\n",
       "<tbody>\n",
       "<tr>\n",
       "<th><script type=\"math/tex\">i</script></th>\n",
       "<th>First six terms of Taylor expansion of <script type=\"math/tex\">\\tau_i(r)</script> at <script type=\"math/tex\">r=0</script></th>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td><script type=\"math/tex\">0</script></td>\n",
       "<td><script type=\"math/tex\">\\frac{1}{720} \\, r^{6} + \\frac{1}{24} \\, r^{4} + \\frac{1}{2} \\, r^{2} + 1</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td><script type=\"math/tex\">1</script></td>\n",
       "<td><script type=\"math/tex\">-\\frac{1}{5040} \\, r^{6} - \\frac{1}{120} \\, r^{4} - \\frac{1}{6} \\, r^{2} - 1</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td><script type=\"math/tex\">2</script></td>\n",
       "<td><script type=\"math/tex\">\\frac{1}{45360} \\, r^{6} + \\frac{1}{840} \\, r^{4} + \\frac{1}{30} \\, r^{2} + \\frac{1}{3}</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td><script type=\"math/tex\">3</script></td>\n",
       "<td><script type=\"math/tex\">-\\frac{1}{498960} \\, r^{6} - \\frac{1}{7560} \\, r^{4} - \\frac{1}{210} \\, r^{2} - \\frac{1}{15}</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td><script type=\"math/tex\">4</script></td>\n",
       "<td><script type=\"math/tex\">\\frac{1}{6486480} \\, r^{6} + \\frac{1}{83160} \\, r^{4} + \\frac{1}{1890} \\, r^{2} + \\frac{1}{105}</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td><script type=\"math/tex\">5</script></td>\n",
       "<td><script type=\"math/tex\">-\\frac{1}{97297200} \\, r^{6} - \\frac{1}{1081080} \\, r^{4} - \\frac{1}{20790} \\, r^{2} - \\frac{1}{945}</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td><script type=\"math/tex\">6</script></td>\n",
       "<td><script type=\"math/tex\">\\frac{1}{1654052400} \\, r^{6} + \\frac{1}{16216200} \\, r^{4} + \\frac{1}{270270} \\, r^{2} + \\frac{1}{10395}</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td><script type=\"math/tex\">7</script></td>\n",
       "<td><script type=\"math/tex\">-\\frac{1}{31426995600} \\, r^{6} - \\frac{1}{275675400} \\, r^{4} - \\frac{1}{4054050} \\, r^{2} - \\frac{1}{135135}</script></td>\n",
       "</tr>\n",
       "</tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "  $i$   First six terms of Taylor expansion of $\\tau_i(r)$ at $r=0$\n",
       "+-----+-----------------------------------------------------------------+\n",
       "  0     1/720*r^6 + 1/24*r^4 + 1/2*r^2 + 1\n",
       "  1     -1/5040*r^6 - 1/120*r^4 - 1/6*r^2 - 1\n",
       "  2     1/45360*r^6 + 1/840*r^4 + 1/30*r^2 + 1/3\n",
       "  3     -1/498960*r^6 - 1/7560*r^4 - 1/210*r^2 - 1/15\n",
       "  4     1/6486480*r^6 + 1/83160*r^4 + 1/1890*r^2 + 1/105\n",
       "  5     -1/97297200*r^6 - 1/1081080*r^4 - 1/20790*r^2 - 1/945\n",
       "  6     1/1654052400*r^6 + 1/16216200*r^4 + 1/270270*r^2 + 1/10395\n",
       "  7     -1/31426995600*r^6 - 1/275675400*r^4 - 1/4054050*r^2 - 1/135135"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "r = var('r')\n",
    "make_table(lambda i: taylor(tau(i)(s=r), r, 0, 6), r\"First six terms of Taylor expansion of $\\tau_i(r)$ at $r=0$\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div class=\"notruncate\">\n",
       "<table  class=\"table_form\">\n",
       "<tbody>\n",
       "<tr>\n",
       "<th><script type=\"math/tex\">i</script></th>\n",
       "<th>First six terms in the formula for the Taylor expansion of <script type=\"math/tex\">\\tau_i(r)</script> at <script type=\"math/tex\">r=0</script></th>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td><script type=\"math/tex\">0</script></td>\n",
       "<td><script type=\"math/tex\">\\frac{1}{720} \\, r^{6} + \\frac{1}{24} \\, r^{4} + \\frac{1}{2} \\, r^{2} + 1</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td><script type=\"math/tex\">1</script></td>\n",
       "<td><script type=\"math/tex\">-\\frac{1}{5040} \\, r^{6} - \\frac{1}{120} \\, r^{4} - \\frac{1}{6} \\, r^{2} - 1</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td><script type=\"math/tex\">2</script></td>\n",
       "<td><script type=\"math/tex\">\\frac{1}{45360} \\, r^{6} + \\frac{1}{840} \\, r^{4} + \\frac{1}{30} \\, r^{2} + \\frac{1}{3}</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td><script type=\"math/tex\">3</script></td>\n",
       "<td><script type=\"math/tex\">-\\frac{1}{498960} \\, r^{6} - \\frac{1}{7560} \\, r^{4} - \\frac{1}{210} \\, r^{2} - \\frac{1}{15}</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td><script type=\"math/tex\">4</script></td>\n",
       "<td><script type=\"math/tex\">\\frac{1}{6486480} \\, r^{6} + \\frac{1}{83160} \\, r^{4} + \\frac{1}{1890} \\, r^{2} + \\frac{1}{105}</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td><script type=\"math/tex\">5</script></td>\n",
       "<td><script type=\"math/tex\">-\\frac{1}{97297200} \\, r^{6} - \\frac{1}{1081080} \\, r^{4} - \\frac{1}{20790} \\, r^{2} - \\frac{1}{945}</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-a\">\n",
       "<td><script type=\"math/tex\">6</script></td>\n",
       "<td><script type=\"math/tex\">\\frac{1}{1654052400} \\, r^{6} + \\frac{1}{16216200} \\, r^{4} + \\frac{1}{270270} \\, r^{2} + \\frac{1}{10395}</script></td>\n",
       "</tr>\n",
       "<tr class =\"row-b\">\n",
       "<td><script type=\"math/tex\">7</script></td>\n",
       "<td><script type=\"math/tex\">-\\frac{1}{31426995600} \\, r^{6} - \\frac{1}{275675400} \\, r^{4} - \\frac{1}{4054050} \\, r^{2} - \\frac{1}{135135}</script></td>\n",
       "</tr>\n",
       "</tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "  $i$   First six terms in the formula for the Taylor expansion of $\\tau_i(r)$ at $r=0$\n",
       "+-----+---------------------------------------------------------------------------------+\n",
       "  0     1/720*r^6 + 1/24*r^4 + 1/2*r^2 + 1\n",
       "  1     -1/5040*r^6 - 1/120*r^4 - 1/6*r^2 - 1\n",
       "  2     1/45360*r^6 + 1/840*r^4 + 1/30*r^2 + 1/3\n",
       "  3     -1/498960*r^6 - 1/7560*r^4 - 1/210*r^2 - 1/15\n",
       "  4     1/6486480*r^6 + 1/83160*r^4 + 1/1890*r^2 + 1/105\n",
       "  5     -1/97297200*r^6 - 1/1081080*r^4 - 1/20790*r^2 - 1/945\n",
       "  6     1/1654052400*r^6 + 1/16216200*r^4 + 1/270270*r^2 + 1/10395\n",
       "  7     -1/31426995600*r^6 - 1/275675400*r^4 - 1/4054050*r^2 - 1/135135"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def tau_taylor(i, top_k):\n",
    "    return (-1)^i*sum([r^(2*k)/((2*k).factorial()*\n",
    "                        prod([2*k+2*j+1 for j in range(i)]))\n",
    "               for k in range(top_k+1)])\n",
    "\n",
    "make_table(lambda i: tau_taylor(i, 3), \n",
    "           r\"First six terms in the formula for the Taylor expansion of $\\tau_i(r)$ at $r=0$\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Section 6.  Schroeder path formulas"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We have formulas in the paper for the numerator and denominator polynomials of the magnitude in terms of weightings of collections of Schroeder paths:\n",
    "$$N_p(R):=\\sum_{\\sigma\\in X_{p+1}}W_2(\\sigma, R);\\qquad\n",
    "D_p(R):=\\sum_{\\sigma\\in X_{p-1}}W_0(\\sigma, R).\n",
    "$$\n",
    "Here $X_k$ is the set of $k$-collections of disjoint Schroeder paths.  We can get Sage to enumerate the $k$-collections for small values of the collection size $k$ and calculate the polynomials $N_{k-1}(R)$ and $D_{k+1}(R)$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "collapsed": false,
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "There are 8 collection of length 2.\n",
       "\n"
      ],
      "text/plain": [
       "There are 8 collection of length 2.\n",
       "\n"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAJYAAACbCAYAAACAn2I8AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAAPYQAAD2EBqD+naQAABSlJREFUeJzt3b9r3HUcx/HXJ2BtKygiTaDi4mjRDE4BXSyULgWluDvo\n5CbusX+Bq7OrCkIXERRqUnFwkLarHfwRglI0HUJM1Y9D7k2vZ5L73uXzvs+v5xOO4/tJSN4cj/t8\nv8N9uRBjFFHqlnIPQG0GLHIJWOQSsMglYJFLwCKXgEUuAYtcAha5BCxyCVjkErDIJWCRS8Ail4BF\nLgGLXAIWuQQscglY5BKwUhTCqkK4qRBeyz1KKQVupjhhIaxK+lrSmdHKFcX4VcaJiogd6yQ9RHVX\n0vOSvpF0XSFczDpXAQFr3h5FdUkxbkt6XeCSBKz5+j+qPyRJMe4JXJKANXtHobLAJQlYszUNlQUu\nYA1uKCqrc1zAGtKsqKyOcQFrWvOisjrFBazjOikqq0NcwDqqVKisznAB67BSo7I6wgWsybxQWZ3g\nAtZ43qisDnABy1oUKqtxXMCSFo/KahgXsHKhshrF1Tes3KisBnH1C6sUVFZjuPqEVRoqqyFc/cEq\nFZXVCK6+YJWOymoAVz+wakFlVY6rD1i1obIe4rqhynC1D6tWVNYBrjdU2c7VNqzaUVkVnhbbhdUK\nKqsyXG3Cag2VVRGu9mC1isqqBFdbsFpHZVWAqx1YvaCyCsfVBqzeUFkF46ofVq+orEJx1Q2rd1RW\ngbjqhQWqRysMV52wQHV4BeGqDxaojq8QXHXBAtWwCsBVDyxQzVZmXHXAAtV8ZcRVPixQnaxMuMqG\nBao0ZcBVLixQpW3BuMqEBSqfFoirGFghaCUEbZwOez+v6dvvf9GzPwlU6RvDta2V68+Ee7dD0I8h\naCMELaf6N8V8SVMI2pD0ih0/pv3v9uOptYwjDS5cC0uSLkq6Edfjfu55BhXC6Zf0w9ZtrT49troZ\no15N8eeL2bEknR8/eKBTyd49no1QfSTpS0mfhmvh8cwjDSvGvTt68c+J1fOH/u4clQRra8pxcY2h\nelvSh5IuSfqkFlxRS79OLCV7zUuCdVXSpg4u2DdHx8U2geqtuB7f08G1S0243F7zYq6xauoQVB+P\n/eyypM91cGp8M67Hv/JMmbeSdqwqOg6VJMX1+IXq27mSB6wZmobKAhewBjcUldU7LmANaFZUVs+4\ngDWleVFZveIC1jGdFJXVIy5gHVEqVFZvuIB1SKlRWT3hAtZEXqisXnABayxvVFYPuIA1alGorNZx\nAUuLR2W1jKt7WLlQWa3i6hpWblRWi7i6hVUKKqs1XF3CKg2V1RKu7mCVispqBVdXsEpHZTWBK8bY\n/EOKK9K/mzq7vaPnNqLeefnd3DMNmvsDXdb7K3tavnVP+ueuFDekuJx7riGPLj7zPnnPohLeP+dd\neOL3O9o9d2FsqYrZezkVTt4vl+z+Ofd2z52ZWKli9l5gVXfP4lhVzt7LqXBZ0mc6eLdvSboao37L\nO9Wwap29C1i0+Ho5FdKCAxa5BCxyCVjkErDIJWCRS8Ail4BFLgGLXAIWuQQscglY5BKwyCVgkUvA\nIpeARS4Bi1wCVoJC0IUQtBOCHoyeX8g9U+74aHKCQtCOpCfHlu7HqKdyzVNC7FhpOjvluLuAlabd\nKcfdBaw0rUm6L+nv0XMV3wzrGddY5BI7FrkELHIJWOQSsMglYJFLwCKXgEUuAYtcAha5BCxyCVjk\nErDIJWCRS8Ail4BFLgGLXAIWuQQscglY5BKwyCVgkUvAIpeARS4Bi1wCFrkELHIJWOQSsMglYJFL\nwCKXgEUuAYtcAha5BCxyCVjkErDIJWCRS/8BAFCbi7Fdbq0AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure object at 0x23f52ff10>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<script type=\"math/tex\">W_0 = 60,\\qquad W_2 = 6</script>"
      ],
      "text/plain": [
       "<script type=\"math/tex\">W_0 = 60,\\qquad W_2 = 6</script>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAJYAAACbCAYAAACAn2I8AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAAPYQAAD2EBqD+naQAABLxJREFUeJzt3c9rXFUchvH3BK2xgiLSBKr+A5bahauAuimUbgpCce9C\nVy4EcR/7F7h148atCkI3UlDQDOLChbTd2oXVUJSiKRJiqh4XycFxiJmb9L5zfj0fGIZzEybfDM/c\nuYs5TIgxChjbUu4B0CbCggVhwYKwYEFYsCAsWBAWLAgLFoQFC8KCBWHBgrBgQViwICxYEBYsCAsW\nhAULwoIFYcGCsGBBWLAgLFgQFiwICxaEBQvCggVhwYKwYEFYsCAsWBAWLAgLFoQFC8KCBWHBgrBg\nQViwICxYEBYsCAsWhAULwoLFQ7kHWJgQzkp6S3X+z1HSB4pxknuQoUIX36UTwjlJX0j6XdLtzNMc\nx4qkZyRdUoyf5x5miPbD+jeqW5IuKMZfM090dCEsS/pU0suqJK62r7FaiEqSYtyR9IqkryRdVQjn\nM080V7thtRJVUllcbYbVWlRJRXG1F1arUSWVxNVWWK1HlVQQVzth9RJVUnhcbYTVW1RJwXHVH1av\nUSWFxlV3WL1HlRQYV71hEdV/FRZXnWER1cEKiqu+sIjqcIXEVVdYRDVMAXHVExZRHU3muOoIi6iO\nJ2Nc5YdFVA8mU1xlh0VU48gQV7lhEdW4FhxXmWERlccC4yomrBC0GoI2lsPO7TV9/e2PevoHEdX4\npuK6o9WrT4W7N0LQ9yFoIwStjPVnitlMEYI2JL2Y1g9r95vdeGIt40iDhSthSdJ5SV/G9bibe55B\nQlh+Xt9t3tC5J6eOTmLUS2M8fDFnLEmnpxf3dWK0V4/TflTvS7om6eNwJTySeaRhYty5qbO/zRw9\nfeDvHkNJYW3OWRdnKqrXJb0n6YKkj2qJK2rpp5lDoz3nJYV1WdJEexfsk/11sWaiei2ux7e1d+1S\nU1y257yYa6yaHBDVh1M/u6i9zaXXJL0a1+MfeabMq6QzVhUOi0qS4nr8TPWduUZHWEcwL6qEuAhr\nsKFRJb3HRVgDHDWqpOe4CGuO40aV9BoXYR3iQaNKeoyLsP7HWFElvcVFWAcYO6qkp7gIa4YrqqSX\nuAhrijuqpIe4CGvfoqJKWo+LsLT4qJKW4+o+rFxRJa3G1XVYuaNKWoyr27BKiSppLa4uwyotqqSl\nuLoLq9Soklbi6iqs0qNKmogrxtj8TYqr0t8TnbyzpWc3ot544c3cMw2a+11d1DurO1q5flf665YU\nN6S4knuuIbcuPvM+u2dRI+6fcwuP/XJT26fOTB2qYvZe3gpn98uNtn/ObvvUozNHqpi9l7Cq27M4\npcrZe3krXJH0ifZe7ZuSLseon/NONUyts3cRFhavl7dCLBhhwYKwYEFYsCAsWBAWLAgLFoQFC8KC\nBWHBgrBgQViwICxYEBYsCAsWhAULwoIFYY0gBJ0JQVsh6P7+/XO5Z8qNjyaPIARtSXp86tC9GPVE\nrnlKwBlrHCfnrLtDWOPYnrPuDmGNY03SPUl/7t9X8c2wTlxjwYIzFiwICxaEBQvCggVhwYKwYEFY\nsCAsWBAWLAgLFoQFC8KCBWHBgrBgQViwICxYEBYsCAsWhAULwoIFYcGCsGBBWLAgLFgQFiwICxaE\nBQvCggVhwYKwYEFYsCAsWBAWLAgLFoQFC8KCBWHB4h9tsMaSmtut/wAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure object at 0x23f601450>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<script type=\"math/tex\">W_0 = 12R,\\qquad W_2 = 2R</script>"
      ],
      "text/plain": [
       "<script type=\"math/tex\">W_0 = 12R,\\qquad W_2 = 2R</script>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " "
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAJYAAACbCAYAAACAn2I8AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAAPYQAAD2EBqD+naQAABGRJREFUeJzt3c9qnFUcxvHnV7TWLIxiaaHuulQw3QZ0o+BOsPQSvAqv\nwKvoJbjqWkGj4kIhULe68E8oUrHpIqSteFw0x76JSSeTnGfe8+f72QznMMwchu+cdwbmMJFSElDa\nhbkXgD4RFiwICxaEBQvCggVhwYKwYEFYsCAsWBAWLAgLFoQFC8KCBWHBgrBgQViwICxYEBYsCAsW\nhFVCxIYivlHEe3MvpRbBYYpzitiQ9IWklw9mPlRKn8+4oiqwY53Hs6h+lnRd0leS7iji/VnXVQHC\nOqvDUX2glO5J+kjEJYmwzub/Uf0lSUppX8QlibCWd1JUGXFJIqzlLIoqIy7COrXTRpUNHhdhncay\nUWUDx0VYi5w1qmzQuAjrec4bVTZgXIR1klJRZYPFRVjHKR1VNlBchHWUK6pskLgIa8odVTZAXISV\nrSqqrPO4CEtafVRZx3ER1lxRZZ3GNXZYc0eVdRjXuGHVElXWWVxjhlVbVFlHcY0XVq1RZZ3ENVZY\ntUeVdRDXOGG1ElXWeFxjhNVaVNmzuL5UY3H1H1arUWVP47qpxnauvsNqPaqswctiv2H1ElXWWFx9\nhtVbVFlDcfUXVq9RZY3E1VdYvUeVNRBXP2GNElVWeVx9hDVaVFnFcbUf1qhRZZXG1XZYo0eVVRhX\nu2ER1WGVxdVmWER1vIriai8sonq+SuJqKyyiOp0K4monLKJazsxxtREWUZ3NjHHVHxZRnc9McdUd\nFlGVMUNc9YZFVGWtOK46wyIqjxXGVU1YEboaoa1Lsf/rpr79/je98YuIqrxJXPd09c7r8efdCP0U\noa0IXSn1NNX8SVOEtiS9k8cv6vF3j9PFzRmX1LeIS29re+euNl6bzH6dkt4t8fAvlHiQQq5NB090\nsdi7B8dIaf/H+OeBpGlY1066+7KquRRK2lkwRmFJF34/MlXsNa/pUnhF0md6+q7ZkXQrJf0x76r6\n5nzNqwkLfanpUoiOEBYsCAsWhAULwoIFYcGCsGBBWLAgLFgQFiwICxaEBQvCggVhwYKwYEFYsCAs\nWBAWLIYIK59ZdJyfc2t17UP85v3omUW9tLutT179eL4VLeHTB7f1aP3GZKbY2T+nms4VOh0+L7d2\n/4akH+ZZypLW7kuP1qczxc7+OY0S1o6k6/+N9i5vS2pjx9q7fFvSdMdq4rzlKJfCZs8strr2IcLC\n6g3xrRCrR1iwICxYEBYsCAsWhAULwoIFYcGCsGBBWLAgLFgQFiwICxaEBQvCggVhwYKwYEFYBUTo\nrQjtRujJwe2bc69pbvw0uYAI7Up6ZTL1MCWtn3T/EbBjlbG2YDwcwipjb8F4OIRVxqakh5L+Prgd\n/p9h+YwFC3YsWBAWLAgLFoQFC8KCBWHBgrBgQViwICxYEBYsCAsWhAULwoIFYcGCsGBBWLAgLFgQ\nFiwICxaEBQvCggVhwYKwYEFYsCAsWBAWLAgLFoQFC8KCBWHBgrBgQViwICxYEBYsCAsWhAULwoLF\nv3QbLJzpFypuAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure object at 0x23f6d33d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<script type=\"math/tex\">W_0 = 20R,\\qquad W_2 = 6R</script>"
      ],
      "text/plain": [
       "<script type=\"math/tex\">W_0 = 20R,\\qquad W_2 = 6R</script>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " "
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAJYAAACbCAYAAACAn2I8AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAAPYQAAD2EBqD+naQAAA/BJREFUeJzt3btqVFEYhuHvFw8hhVGUCGplqXhoA2oj2AmCl+AFWHsF\nXkUuQRBSa2FELBQC2mrhIYhENCIhHnBZmK2jqMno/mYd9vs0w9oMM3+Gd/aewCwmUkoC+rYt9wBo\nE2HBgrBgQViwICxYEBYsCAsWhAULwoIFYcGCsGBBWLAgLFgQFiwICxaEBQvCggVhwYKwYEFYsCAs\nWBAWLAgLFoQFC8KCBWHBgrBgQViwICxYEBYsCAsWhAULwoIFYcGCsGBBWLAgLFgQFiwICxaEBQvC\nggVhwWJ77gEmJuK4pCuq829OkuaV0p3cg2xVDOK3dCJOSrol6b2kZ5mn+Rezkg5LuqCUbuYeZiva\nD+tHVE8knVdKbzJPNL6IKUk3JJ1VJXG1/RmrhagkKaV1SRcl3Za0oIhzmSfaVLthtRJVp7K42gyr\ntag6FcXVXlitRtWpJK62wmo9qk4FcbUT1lCi6hQeVxthDS2qTsFx1R/WUKPqFBpX3WENPapOgXHV\nGxZR/aywuOoMi6h+r6C46guLqP6ukLjqCouotqaAuOoJi6jGkzmuOsIiqn+TMa7ywyKq/5MprrLD\nIqp+ZIir3LCIql8TjqvMsIjKY4JxFRNWhA5EaHEq1p/N6e795zr0VETVv5G4XurAwr54/TBCjyO0\nGKHZvp6mmM0UEVqUdLpb79DHex/TzrmMI7UtYuqElpYf6uTekaN3UtKZPh6+pD12B0cXn7Szt3cP\nfiOl9Ufx5a2k0bAO/unu4yrmUihpeZM1epa07cUvh3p7zUu6FM5Kuq5v75plSZdS0qu8U7XN+ZoX\nExbaUtKlEA0hLFgQFiwICxaEBQvCggVhwYKwYEFYsCAsWBAWLAgLFoQFC8KCBWHBgrBgQViwICxY\nDCKsbs+iY/+cW62zD+I777/uWdSu1SVd3XM530RjuPZ2Xh9mTo0c6W3vn1NJ+wqdft4vN71yStKD\nPKOMaXpF+jAzeqS3vX9OQwlrWdKR76u1/UuS6jhjre2flzR6xqpiv+VQLoXV7lmsdfZBhIXJG8R/\nhZg8woIFYcGCsGBBWLAgLFgQFiwICxaEBQvCggVhwYKwYEFYsCAsWBAWLAgLFoQFC8LqQYSORWg1\nQp82bo/mnik3vprcgwitSto9cuhdSpr50/2HgDNWP6Y3WQ8OYfVjbZP14BBWP+YkvZP0eeN28L8M\ny2csWHDGggVhwYKwYEFYsCAsWBAWLAgLFoQFC8KCBWHBgrBgQViwICxYEBYsCAsWhAULwoIFYcGC\nsGBBWLAgLFgQFiwICxaEBQvCggVhwYKwYEFYsCAsWBAWLAgLFoQFC8KCBWHBgrBgQViwICxYfAXh\ne1ejWzTL/wAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure object at 0x23f7a3450>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<script type=\"math/tex\">W_0 = 4R^{2},\\qquad W_2 = 2R^{2}</script>"
      ],
      "text/plain": [
       "<script type=\"math/tex\">W_0 = 4R^{2},\\qquad W_2 = 2R^{2}</script>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " "
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAJYAAACbCAYAAACAn2I8AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAAPYQAAD2EBqD+naQAABS9JREFUeJzt3b9rXWUcx/HPE6wJGYyWkkiddFRCCy4WdCqIiziI4CRC\nxf/AwcnRv0Gki6u46FIHHUzRQcSArnWpVpAoTYe0IeLXITc8t23S+yPnc77Pvff9gsvlntx7zvc+\n553bFHJIiQgBXVvKHgDzibBgQViwICxYEBYsCAsWhAULwoIFYcGCsGBBWLAgLFgQFiwICxaEBQvC\nggVhwYKwYEFYsCAsWBAWLAgLFoQFC8KCBWHBgrBgQViwICxYEBYsCAsWhAULwoIFYcGCsGBBWLAg\nLFgQFiwICxaEBQvCggVhwYKwYLE4YZWyqVI+UinL2aNMpJQllfKBSnk5e5RJPJY9QC9KuSDpW0ln\nJb2oUt5SxH7yVKOVsiTpE0nvSbqrUl5XxDfJU41l/j+xalS/SXpb0quSPm/+k6tGdUXS+5K+k/SV\nSrmcOte4ImJ+b9KFkP4O6ceQnhpsey2keyF9GdJy+ozHz70U0qch/RfSO4NtKyFdC2kvpMvpM464\npQ9gPDkPR1W/1m5cx0VVvzYzcaUPYDo5J0dVn9NeXI+Kqj5nJuJKH8BwckZHVZ/bTlzjRFWf23xc\n6QN0fHLGj6q+Jj+uSaKqr2k6rvQBOjw5k0dVX5sX1zRR1dc2G1f6AB2dnOmjqvvoP67TRFX30WRc\n6QN0cHJOH1XdV39xdRFV3VdzcaUPcMoF7S6quk9/XF1GVffZVFz5cUy/kN1HVffti8sRVd13M3Hl\nBzLdAvqiqsfoPi5nVPUYTcSVH8nkC+ePqh6ru7j6iKoeKz2u/FAmW7D+oqrHPH1cfUZVj5kaV34s\n4y9U/1HVY08fV0ZU9dhpceUHM94C5UVVZ5g8rsyo6gwpceVHM3ph8qOqs4wfVwtR1Vl6jys/nEcv\nSDtR1ZlGx9VSVHWmXuPKf8MnL0R7UdXZTo6rxajqbL3Flf9mj1+AdqOqMz4cV8tR1bl7iSv/jR4N\notiQYmtZd2++pO8PbuqZn5uNqp6k4bhWmo+qzr0S0rU/tbF3Vju/SHFDii0p1js7n+lv8miQwzcW\nR7cz2v8he6YxT9JRXL/PRFR17pVNbf8zvOZSbHW1/5au0jk//OBAj69nDTKRiGuS3pB0RtK7ivgs\neaLxRNz7VZu3H9h6/tjnTqGl6wpvSXrugcezIeJrlfL04KN3ZoSW/pD07NCmzta8tLIWpWhd0hc6\n/K65JenNCP2VO9V8c655M2FhvrT0MxbmCGHBgrBgQViwICxYEBYsCAsWhAULwoIFYcGCsGBBWLAg\nLFgQFiwICxaEBQvCggVhwWIhwipFG6VoqxTdGNzPxhVAmt3ZF+J33kvRlqT6Z9mWd7f14ZNX8iaa\nwMe3r2p/7eLQlusReiVtnjG1dPmX0/3Xy63uXJT0U84oE1rdkfbXhrd0du2f06KEdf81i3vntnX4\n59rat3fuqqThT6yZuN5yUf4pnNlrFmd19oUIC/1biP8Von+EBQvCggVhwYKwYEFYsCAsWBAWLAgL\nFoQFC8KCBWHBgrBgQViwICxYEBYsCAsWhNWBUvRCKdotRQeD++ezZ8rGryZ3oBTtSnpiaNOdCK2d\n9PxFwCdWN1ZHPF44hNWNvRGPFw5hdeOSpDuS/h3cX8odJx8/Y8GCTyxYEBYsCAsWhAULwoIFYcGC\nsGBBWLAgLFgQFiwICxaEBQvCggVhwYKwYEFYsCAsWBAWLAgLFoQFC8KCBWHBgrBgQViwICxYEBYs\nCAsWhAULwoIFYcGCsGBBWLAgLFgQFiwICxaEBQvCgsX/eTBLGXU3RjoAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure object at 0x23f6d3e10>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<script type=\"math/tex\">W_0 = 16R,\\qquad W_2 = 4R</script>"
      ],
      "text/plain": [
       "<script type=\"math/tex\">W_0 = 16R,\\qquad W_2 = 4R</script>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " "
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAJYAAACbCAYAAACAn2I8AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAAPYQAAD2EBqD+naQAAA/1JREFUeJzt3U9LVFEcxvHnF6XiIiWkQFcFbYooaCXVVqJNQQTtexW1\nadmr8BVI0NIWRVBEiwLfQAUlLkIoW0hqcFrooVEUZ/Q8c/99P5vLvQyXH5fvnBlhDkZKSUBpJ6oe\nAO1EWLAgLFgQFiwICxaEBQvCggVhwYKwYEFYsCAsWBAWLAgLFoQFC8KCBWHBgrBgQViwICxYEBYs\nCAsWhAULwoIFYcGCsGBBWLAgLFgQFiwICxaEBQvCggVhwYKwYEFYsCAsWBAWLAgLFoQFC8KCBWHB\ngrBgQViw6E5YEVcU8VQRo1WP0gUnqx5gKCKuSnot6Yyk64p4oJQ2Kp6q1dq/Yv2P6oukh5LmJC2w\ncnm1e8XaHdWcUvqpiDVJL7QdFyuXSXtXrP2ikqSUFiXdEyuXVTvDOiiqjLjs2hfWYVFlxGXVrrD6\njSojLpv2hDVoVBlxWbQjrKNGlRFXcc0P67hRZcRVVLPDKhVVRlzFNDes0lFlxFVEM8NyRZUR17E1\nLyx3VBlxHUuzwhpWVBlxHVlzwhp2VBlxHUkzwqoqqoy4Blb/sKqOKiOugdQ7rLpElRFX3+obVt2i\nyoirL/UMq65RZcR1qNqEFaFzEXo7Fn++z+r9x2XNfFMdo8paEFd+5hH6vHM8W+zeKaVS9zqWCL2V\ndDOfn9Lmh800MlvhSP2JuK3t39C/krRQ8TQDmdHykxXNXOy59C4l3Spx7zptppjuPdnSSLF3j1VK\ni4q4q+2o7lQ9ziDG9Gfvpen9XncUdQprRdKFPefNkNJLRUyqRl8t+vFV599IutFzqdgzr9NH4VlJ\nz7X9rlmRdD8l/ah2qnZzPvPahIV2adTSjeYgLFgQFiwICxaEBQvCggVhwYKwYEFYsCAsWBAWLAgL\nFoQFC8KCBWHBgrBgQViwICxYdCIs5/45t6bO3onfvO/ds6jRtSU9nnxU3UQDePZrXhsT13quFNv7\n51Sn7V9Ou/fLja9ek/SpmlEGNL4qbUz0Xim298+pK2Ht3rO4PrUkqRkr1vrUvKTeFasR+y278lHY\n2D2LTZ29E2Fh+DrxVyGGj7BgQViwICxYEBYsCAsWhAULwoIFYcGCsGBBWLAgLFgQFiwICxaEBQvC\nggVhwYKwCojQ5QitRWhr53ip6pmqxk+TC4jQmqTTPZd+p6SJg17fBaxYZYwfct45hFXG+iHnnUNY\nZcxK+i3p786x/v8Z1ozvWLBgxYIFYcGCsGBBWLAgLFgQFiwICxaEBQvCggVhwYKwYEFYsCAsWBAW\nLAgLFoQFC8KCBWHBgrBgQViwICxYEBYsCAsWhAULwoIFYcGCsGBBWLAgLFgQFiwICxaEBQvCggVh\nwYKwYEFYsCAsWPwDmtM2KTSP1aYAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure object at 0x23f437850>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<script type=\"math/tex\">W_0 = 4R^{2},\\qquad W_2 = 2R^{2}</script>"
      ],
      "text/plain": [
       "<script type=\"math/tex\">W_0 = 4R^{2},\\qquad W_2 = 2R^{2}</script>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " "
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAJYAAACbCAYAAACAn2I8AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAAPYQAAD2EBqD+naQAAA/FJREFUeJzt279qFFEYhvH3BMGQwiiKQrCJYKOgaQMKgjcgWNoIindg\n4Q0oeAWCBMHeKp2l0VIIaCdilSASIUkRNvjnWJijEyUkk5x3zpnM82uGGZbhY3kym4X9QoxRQG5j\npQfA4URYsCAsWBAWLAgLFoQFC8KCBWHBgrBgQViwICxYEBYsCAsWhAULwoIFYcGCsGBBWLAgLFgQ\nFiwICxaEBQvCggVhwYKwYEFYsCAsWBAWLAgLFoQFC8KCBWHBgrBgQViwICxYEBYsCAsWhAULwoIF\nYcGCsGBBWLAgrNqFMKYQ7iuEK6VHaYOwahbCmKQnkh5LeqkQrheeaM8Iq1Z/o7or6Z6kV5Lm+xIX\nYdVoe1S3FeNTSTfUo7gIqzb/R/VckhTjSD2Ki7BqslNUSY/iIqxa7BZV0pO4CKsGe40q6UFchFVa\n26iSyuMirJL2G1VScVyEVcpBo0oqjYuwSsgVVVJhXITVtdxRJZXFRVhdckWVVBQXYXXFHVVSSVyE\n1YWuokoqiIuw3LqOKikcF2E5lYoqKRgXYbmUjiopFBdhOdQSVVIgLsLKrbaoko7jIqycao0q6TCu\nasIKQWdC0EII+rh1PF16plZqjyppxPVZZ+ZPhq/vHO95iDHmuteBhKAFSX9WnKa09GFJZx8WHKmt\n65JuqeaomkIYv6TF5Xe6fKJx9XWMuprj9kdy3CSTqebJuEbnJT0rNMt+jNSXqCQpxtH78HNVUjOs\nqZ1e3lZNYS1LOpdOPmn6jaRrxaZpLyrGH6WHaCNqbEnSdOPScq571/RReFrSC/3+q1mWdDNGfSk7\n1eHmfM+rCQuHSzXfCnG4EBYsCAsWhAULwoIFYcGCsGBBWLAgLFgQFiwICxaEBQvCggVhwYKwYEFY\nsCAsWBAWLAYRVp93Fvs6+yB+8/7vzqKOri3qwfE75SZq4dHqnDYnZxpXsu3+OdW0/uW0fV9uYmVG\n0tsyo7Q0sSJtTjavZNv9cxpKWNt2FrVxalFSP55YG6fmJDWfWNl2/5yG8lHY253Fvs4+iLDQvUF8\nK0T3CAsWhAULwoIFYcGCsGBBWLAgLFgQFiwICxaEBQvCggVhwYKwYEFYsCAsWBAWLAgrgxB0MQSt\nhaBvW8cLpWcqjZ8mZxCC1iQda1xaj1GTO71+CHhi5TGxy/ngEFYeG7ucDw5h5TEraV3S963jbNlx\nyuN/LFjwxIIFYcGCsGBBWLAgLFgQFiwICxaEBQvCggVhwYKwYEFYsCAsWBAWLAgLFoQFC8KCBWHB\ngrBgQViwICxYEBYsCAsWhAULwoIFYcGCsGBBWLAgLFgQFiwICxaEBQvCggVhwYKwYEFYsCAsWPwC\ntoI3pqnUayQAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure object at 0x23f4c4210>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<script type=\"math/tex\">W_0 = 4R^{2},\\qquad W_2 = 2R^{2}</script>"
      ],
      "text/plain": [
       "<script type=\"math/tex\">W_0 = 4R^{2},\\qquad W_2 = 2R^{2}</script>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " "
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAJYAAACbCAYAAACAn2I8AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAAPYQAAD2EBqD+naQAAAu5JREFUeJzt3T9qHGcYwOF3giGgwnIhHHCZMmncGpJT5Ag5RU6QU+gI\nOYXTBnSBtCqMCkuFwCQwKSKDFAgmZH7ef8/TDN+wDB/Lb2d3YV92Wdd1YGtf7HoDHCdhkRAWCWGR\nEBYJYZEQFglhkRAWCWGREBYJYZEQFglhkRAWCWGREBYJYZEQFglhkRAWCWGREBYJYZEQFglhkRAW\nCWGREBYJYZEQFglhkRAWCWGREBYJYZEQFglhkRAWCWGREBYJYZEQFglhkRAWCWGREBYJYZEQFglh\nkRAWCWGREBYJYZEQFglhkRAWCWGREBYJYZEQFglhkRAWCWGR2JuwlmW+WpZ5uyzz+8Px5a73dOzK\n53xZ13Wra/0vyzJvZ+a7j+vnc3t1Oy9+3OGWjt75vL+8m/PXj079uq7z/RbXfrbFRTby6vHiYm5e\nz8xvO9rLSbiYm7mb88enXv3bY/+rfQrrema+/ri4mYurmXHHCt3MxeXMPL5jXW917X16K3w5M7/M\n36+a65n5YV3n3W53ddzK53xvwuK47M23Qo6LsEgIi4SwSAiLhLBICIuEsEgIi4SwSAiLhLBICIuE\nsEgIi4SwSAiLhLBInERYhzyzeKh7P4nfvP9zZnG+vL2anw5kZvHn95fzoZn9K+3T+Ffp6bzc2QHN\nLJ7dzHxoZv9KpxLWk5nFuT+gmcX7bvavdCpvhQc7s3ioez+JsPj8TuJbIZ+fsEgIi4SwSAiLhLBI\nCIuEsEgIi4SwSAiLhLBICIuEsEgIi4SwSAiLhLA2sCzz7bLM7bLMHw/Hb3a9p13z0+QNLMvczszz\nR6fu1vXp32qdGnesbZx9Yn1yhLWN+0+sT46wtvFmZu5m5s+H45vdbmf3fMYi4Y5FQlgkhEVCWCSE\nRUJYJIRFQlgkhEVCWCSERUJYJIRFQlgkhEVCWCSERUJYJIRFQlgkhEVCWCSERUJYJIRFQlgkhEVC\nWCSERUJYJIRFQlgkhEVCWCSERUJYJIRF4i+QMm9Y1DKlIAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure object at 0x23f372c90>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<script type=\"math/tex\">W_0 = R^{3},\\qquad W_2 = R^{3}</script>"
      ],
      "text/plain": [
       "<script type=\"math/tex\">W_0 = R^{3},\\qquad W_2 = R^{3}</script>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " "
     ]
    },
    {
     "data": {
      "text/html": [
       "<script type=\"math/tex\">N_1(R) = R^{3} + 6R^{2} + 12R + 6</script>"
      ],
      "text/plain": [
       "<script type=\"math/tex\">N_1(R) = R^{3} + 6R^{2} + 12R + 6</script>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " \n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<script type=\"math/tex\">D_3(R) = R^{3} + 12R^{2} + 48R + 60</script>"
      ],
      "text/plain": [
       "<script type=\"math/tex\">D_3(R) = R^{3} + 12R^{2} + 48R + 60</script>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    }
   ],
   "source": [
    "display_collections = True\n",
    "collection_size = 2  # This is k\n",
    "\n",
    "\n",
    "def continue_s_path(path, under_paths, direction):\n",
    "    \"\"\"\n",
    "    Extend the Schroeder path 'path' according to direction:\n",
    "    +1 gives an ascent\n",
    "    -1 gives a descent\n",
    "    0 gives a flat step.\n",
    "    Then if it hasn't reached the end then extend further\n",
    "    so that it doesn't intersect the Schroeder paths in \n",
    "    'under_paths'.\n",
    "    \"\"\"\n",
    "    \n",
    "    # Make a new copy of path so as not to alter the old one.\n",
    "    path = list(path)\n",
    "    \n",
    "    # Take the top path of the under paths\n",
    "    under_path = under_paths[-1]\n",
    "    \n",
    "    if abs(direction) == 1:\n",
    "        path.append(path[-1]+direction)\n",
    "    else:\n",
    "        # A flat step is treated as two short steps.\n",
    "        path.extend([path[-1],path[-1]])\n",
    "\n",
    "    n = len(under_paths)\n",
    "    x = len(path) - n - 1\n",
    "    y = path[-1]\n",
    "    \n",
    "    # If the path has reached the end of the line then add\n",
    "    # to the collections and stop\n",
    "    if x == n-1:\n",
    "        collections.append(under_paths+[path+[n]])\n",
    "        return\n",
    "    if x == n:\n",
    "        collections.append(under_paths+[path])\n",
    "        return\n",
    "    \n",
    "    # Otherwise see how we can extend the path further.\n",
    "    if x+y < 2*n:\n",
    "        continue_s_path(path, under_paths, +1)\n",
    "        \n",
    "        if x == n-2:\n",
    "            continue_s_path(path, under_paths, 0)\n",
    "\n",
    "        elif under_path[len(path)] < y:\n",
    "            continue_s_path(path, under_paths, 0)\n",
    "\n",
    "    if under_path[len(path)-1] < y-1:\n",
    "            continue_s_path(path, under_paths, -1)\n",
    "    return\n",
    "\n",
    "\n",
    "collections = [[[0]]]\n",
    "for length in range(collection_size):\n",
    "    old_collections = list(collections)\n",
    "    collections = []\n",
    "    for under_paths in old_collections:\n",
    "        continue_s_path([len(under_paths)], under_paths, +1)\n",
    "        if len(under_paths) == 1:\n",
    "            continue_s_path([len(under_paths)], under_paths, 0)\n",
    "        \n",
    "        elif under_paths[-1][1] < len(under_paths):\n",
    "            continue_s_path([len(under_paths)], under_paths, 0)\n",
    "        \n",
    "\n",
    "print html(\"There are %s collection of length %s.\\n\\n\"%(\n",
    "        len(collections), collection_size))\n",
    "\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "def show_collection(collection):\n",
    "    \"Plot the collection of Schroeder paths\"\n",
    "    plt.figure(figsize=(1.5, 1.5))\n",
    "    for path in collection:\n",
    "        plt.plot(list(range(-(len(path)-1)/2, (len(path)-1)/2+1)), \n",
    "                 path)\n",
    "    n = len(collection)\n",
    "    for i in range(n):\n",
    "        plt.plot([-i],[i], marker='.', color='b')\n",
    "        plt.plot([i],[i], marker='.', color='b')\n",
    "    plt.axes().set_aspect(\"equal\")\n",
    "    plt.axis([-(n-1/2), n-1/2, -1/2, 2*(n-1)+1/2])\n",
    "    plt.axis('off')\n",
    "    plt.show()\n",
    "    return\n",
    "\n",
    "\n",
    "def weight(collection, offset=1):\n",
    "    \"Calculate the weight of the collection.\"\n",
    "    weight = 1\n",
    "    for path in collection:\n",
    "        j = 0\n",
    "        while j < len(path)-1:\n",
    "            if path[j+1] < path[j]:\n",
    "                # we are descending\n",
    "                weight *= path[j]+offset\n",
    "            elif path[j+1] == path[j]:\n",
    "                weight *= R\n",
    "                j = j + 1\n",
    "            j = j + 1\n",
    "    return weight\n",
    "\n",
    "\n",
    "total_weight_0 = 0\n",
    "total_weight_2 = 0\n",
    "\n",
    "for collection in collections:\n",
    "    weight_0 = weight(collection, 1)\n",
    "    weight_2 = weight(collection, -1)\n",
    "    total_weight_0 += weight_0\n",
    "    total_weight_2 += weight_2\n",
    "    if display_collections:\n",
    "        show_collection(collection)\n",
    "        print(html(\"$W_0 = %s,\\qquad W_2 = %s$\"%(latex(weight_0),latex(weight_2)))),\n",
    "        \n",
    "#show(LatexExpr(\"N_%s(R) = \"%(collection_size-1)),(total_weight_2))\n",
    "#show(LatexExpr(\"D_%s(R) = \"%(collection_size+1)),(total_weight_0))\n",
    "print(html(\"$N_%s(R) = %s\"%(collection_size-1, latex(total_weight_2))))\n",
    "print(html(\"$D_%s(R) = %s\"%(collection_size+1, latex(total_weight_0))))"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 7.6",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

